Mixing of Stochastic Accelerated Gradient Descent

We study the mixing properties for stochastic accelerated gradient descent (SAGD) on least-squares regression. First, we show that stochastic gradient descent (SGD) and SAGD are simulating the same invariant distribution. Motivated by this, we then establish mixing rate for SAGD-iterates and compare it with those of SGD-iterates. Theoretically, we prove that the chain of SAGD iterates is geometrically ergodic --using a proper choice of parameters and under regularity assumptions on the input distribution. More specifically, we derive an explicit mixing rate depending on the first 4 moments of the data distribution. By means of illustrative examples, we prove that SAGD-iterate chain mixes faster than the chain of iterates obtained by SGD. Furthermore, we highlight applications of the established mixing rate in the convergence analysis of SAGD on realizable objectives. The proposed analysis is based on a novel non-asymptotic analysis of products of random matrices. This theoretical result is substantiated and validated by experiments.

==> images/heavyball_jain.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "colab_type": "text",
    "id": "AwEu_vCpntn5"
   },
   "source": [
    "# 1 Realizable least squares \n",
    "$$ y = w^\\top_* x\n",
    "$$\n",
    "We further assume that $x \\sim N(u,\\Sigma)$. To reterive $w_*$, we solve the following optimization problem: \n",
    "$$\n",
    "\\arg\\min_w \\left( f(w):=\\frac 12 w^\\top E[xx^\\top] w - w^\\top E[yx] \\right)\n",
    "$$\n",
    "Here we investigate the convergence of SGD and stochastic heavy ball in the above setting. Note that the gradient of the above objective is: \n",
    "$$\\nabla f_x(w) = x x^\\top w - y x, \\quad \\nabla f(w) = E_x[\\nabla f_x(w)]$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {
    "colab": {},
    "colab_type": "code",
    "id": "kcd1gm8Rnq55"
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "np.set_printoptions(precision=64)\n",
    "from collections import deque\n",
    "%matplotlib inline\n",
    "import matplotlib\n",
    "matplotlib.rcParams['text.usetex'] = True\n",
    "import matplotlib.pyplot as plt\n",
    "import math\n",
    "import scipy as sc\n",
    "def get_cosine_basis(N):\n",
    "    C = np.zeros((N, N))\n",
    "    S = np.zeros((N, N))\n",
    "    ns = np.arange(N)\n",
    "    one_cycle = 2 * np.pi * ns / N\n",
    "    for k in range(N):\n",
    "        t_k = k * one_cycle\n",
    "        C[k, :] = np.cos(t_k)\n",
    "        S[k, :] = np.sin(t_k)\n",
    "    return C"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {
    "colab": {},
    "colab_type": "code",
    "id": "WVIa1T5eEWFK"
   },
   "outputs": [],
   "source": [
    "# X:(n*d) matrix containing data\n",
    "alpha_data = 100\n",
    "n = pow(10,5)\n",
    "d = 2\n",
    "X = np.zeros((n,d))\n",
    "X[:,0] = 2*(np.random.randint(0,2,n)-0.5)\n",
    "# Z = np.random.rand(n)\n",
    "# inds = Z>pow(alpha_data,-4)\n",
    "# X[inds,1] = 0\n",
    "X[:,1]  = 2*(np.random.rand(n)-0.5)*alpha_data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 52
    },
    "colab_type": "code",
    "id": "-lwgavPaKkzk",
    "outputId": "60ca89af-b955-4514-8674-2094b2993e56"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 1.00000000e+00, -3.40769751e-01],\n",
       "       [-3.40769751e-01,  3.31841818e+03]])"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# covariance of the data is ill condition\n",
    "X.T @ X/float(n)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 35
    },
    "colab_type": "code",
    "id": "9M8xXcCcb6w5",
    "outputId": "dcb48965-39a3-46a2-c8d8-2ee54219b168"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "170.7601593562067"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "8.32349430e+02/3.33105860e-01 - 2.32799333e+03"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ -1.        ,  54.77108711],\n",
       "       [  1.        , -17.52708559],\n",
       "       [  1.        ,  67.87471169],\n",
       "       ...,\n",
       "       [  1.        ,  60.95096412],\n",
       "       [  1.        ,  60.70465241],\n",
       "       [ -1.        ,  -0.55559125]])"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "X"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 52
    },
    "colab_type": "code",
    "id": "3W2oq64DEkYD",
    "outputId": "75ad610a-c0b4-4862-f271-b1ae52ba46b1"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 2.00000000e+00, -3.49463761e-01],\n",
       "       [-3.49463761e-01,  9.29929730e+03]])"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# checking the statatiscal condition of Jain's matrix (scales with alpha^2)\n",
    "D = X.T @ X/float(n)\n",
    "X1 = X \n",
    "for i in range(n): \n",
    "  X1[i,:] = X1[i,:]*math.sqrt(np.dot(np.dot(X1[i,:],np.linalg.inv(D)),X1[i,:]))\n",
    "  \n",
    "X1.T @ X1/float(n)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ -1.37579937,  75.35402737],\n",
       "       [  1.04355749, -18.29052137],\n",
       "       [  1.54994491, 105.2020636 ],\n",
       "       ...,\n",
       "       [  1.460174  ,  88.99901287],\n",
       "       [  1.45706116,  88.45039136],\n",
       "       [ -1.00012106,  -0.55565851]])"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "X"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[1.0119750150493108e-03, 7.7664646440068238e-04],\n",
       "       [7.7664646440068238e-04, 3.0323442626972006e+00]])"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D = X.T @ X/float(n)\n",
    "X1 = X \n",
    "for i in range(n): \n",
    " X1[i,:] = X1[i,:]*np.linalg.norm(X1[i,:])\n",
    "  \n",
    "X1.T @ X1/float(n)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 286
    },
    "colab_type": "code",
    "id": "t6v9GPfT8AeM",
    "outputId": "01c4cec1-b734-4ab6-e446-ecc2c5e7ec0a"
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "####################################\n",
    "   ### EMERGENCY ### THIS GUY ###\n",
    "####################################\n",
    "\n",
    "#generating data \n",
    "# alpha_data = 10\n",
    "# n = pow(10,5)\n",
    "# d = 2\n",
    "# X = alpha_data*np.ones((n,d))\n",
    "# X[:,1] = 2*(np.random.randint(2,size=n)-0.5)\n",
    "# Z = np.random.rand(n)\n",
    "# inds = Z>pow(alpha_data,-2)\n",
    "# X[inds,1] = 0\n",
    "# Y = 2*(np.random.randint(2,size=n)-0.5)\n",
    "# X[:,1] = Y * X[:,1] \n",
    "\n",
    "wst = np.random.randn(d)\n",
    "wst = wst/np.linalg.norm(wst)\n",
    "# wst = np.zeros(d)\n",
    "# mu = np.random.randn(d)\n",
    "mu = np.zeros(d)\n",
    "w_sgd = np.random.randn(d)\n",
    "w_sgd = w_sgd/np.linalg.norm(w_sgd)\n",
    "w_shb = w_sgd.copy()\n",
    "w_hhb = w_sgd.copy()\n",
    "\n",
    "\n",
    "T = 10000\n",
    "ss = 0.0001\n",
    "\n",
    "def get_obj(w):\n",
    "  return 0.5*(w.transpose() @ S @ w) - w.transpose() @ S @ wst\n",
    "dis_sgd = []\n",
    "dis_shb = []\n",
    "dis_hhb = []\n",
    "dis_net = []\n",
    "itrs = []\n",
    "pastw = w_shb.copy()\n",
    "pastwh = w_hhb.copy()\n",
    "w_net = w_shb.copy()\n",
    "y_net = w_net.copy()\n",
    "betah = 1\n",
    "y_past = y_net.copy()\n",
    "beta = 0.9*betah\n",
    "alpha = 0.9\n",
    "I = np.eye(d)\n",
    "\n",
    "w_jain = w_sgd.copy()\n",
    "y_jain = w_jain.copy()\n",
    "z_jain = w_jain.copy()\n",
    "v_jain = w_jain.copy()\n",
    "\n",
    "mu_jain =0.3\n",
    "KK_jain = 1/alpha_data/alpha_data*10\n",
    "beta_jain = 1/9*np.power(KK_jain,1)\n",
    "alpha_jain = 3*np.sqrt(5)/np.power(KK_jain,1)/(1+3*np.sqrt(5)/np.power(KK_jain,1))\n",
    "\n",
    "jain_list = deque([])\n",
    "dis_jain = []\n",
    "\n",
    "w_sch = w_sgd.copy()\n",
    "z_sch = w_sgd.copy()\n",
    "v_sch = w_sgd.copy()\n",
    "\n",
    "mu_sch = 0.3\n",
    "rho_sch = 1#alpha_data*alpha_data\n",
    "\n",
    "eta_sch = 1/rho_sch/alpha_data/alpha_data\n",
    "gamma_sch = 1/np.sqrt(eta_sch*mu_sch*rho_sch)\n",
    "beta_sch = 1-np.sqrt(mu_sch*eta_sch/rho_sch)\n",
    "\n",
    "\n",
    "dis_sch = []\n",
    "\n",
    "for i in range(T): \n",
    "  x = X[i,:]\n",
    "  y = np.dot(x,wst) #+ np.random.randn(1)*0.01\n",
    "  w_sgd = w_sgd - 3*ss*(np.dot(w_sgd,x)*x-y*x)\n",
    "  Q = 2*alpha\n",
    "  rr = 0.9*beta\n",
    "  rr2 = (Q-1)/(Q+1)\n",
    "  temp = y_net.copy();\n",
    "  w_net = (1+rr)*y_net - rr*y_past\n",
    "  y_net = w_net - 1*ss*(np.dot(w_net,x)*x-y*x)\n",
    "  y_past = temp\n",
    "#   y_net = w_net - ss*S@(w_net-wst)\n",
    " \n",
    "  \n",
    "  shb = 0.1*ss\n",
    "  temp = w_shb\n",
    "  w_shb = w_shb - shb*(np.dot(w_shb,x)*x - y*x ) +  0.99* (w_shb-pastw) # beta* (w_shb-pastw)\n",
    "  pastw = temp\n",
    "  temp = w_hhb.copy()\n",
    "  shh =0.1*ss\n",
    "  extra = w_hhb - pastwh\n",
    "  rr2 = 0.9\n",
    "  w_hhb = w_hhb - 1*ss*(np.dot(w_hhb+2*extra,x)*x - y*x ) +  0.99* (w_hhb-pastwh) #2*shh*np.outer(x,x) @ w_hhb + 2*shh*np.outer(x,x) @ pastwh \n",
    "  pastwh = temp\n",
    "#   w = w - ss* ((S @ w) - S @ wst)\n",
    "\n",
    "  sjain = 1/3/np.sqrt(5)/mu_jain*KK_jain\n",
    "  djain = 1/5*np.power(KK_jain,1)\n",
    "  y_jain = alpha_jain * w_jain +(1-alpha_jain)*v_jain\n",
    "  w_jain = y_jain - djain * (np.dot(y_jain,x)*x - y*x )\n",
    "  z_jain = beta_jain *y_jain +(1-beta_jain)*v_jain\n",
    "  v_jain = z_jain - sjain * (np.dot(y_jain,x)*x - y*x )\n",
    "\n",
    "  jain_list.append(w_jain)\n",
    "  #if np.array(jain_list).shape[0] == 2:\n",
    "  # waste = jain_list.popleft()\n",
    "    \n",
    "  b_sch = np.sqrt(mu_sch)/np.power(beta_sch,(i+1)/2)\n",
    "  a_sch = 1/np.power(beta_sch,(i+1)/2)\n",
    "  alpha_sch = eta_sch*b_sch*b_sch*beta_sch*gamma_sch/(a_sch*a_sch+eta_sch*b_sch*b_sch*beta_sch*gamma_sch)\n",
    "\n",
    "  tmp_w = w_sch\n",
    "  w_sch = z_sch-eta_sch*(np.dot(z_sch,x)*x - y*x )\n",
    "  z_sch = alpha_sch*v_sch+(1-alpha_sch)*tmp_w\n",
    "  v_sch = beta_sch*v_sch+(1-beta_sch)*z_sch-gamma_sch*eta_sch*(np.dot(z_sch,x)*x - y*x )\n",
    "\n",
    "  if i % 1000 ==0: \n",
    "    dis_sgd.append(np.linalg.norm(w_sgd-wst)**2)\n",
    "    dis_shb.append(np.linalg.norm(w_shb-wst)**2)\n",
    "    dis_hhb.append(np.linalg.norm(w_hhb-wst)**2)\n",
    "    dis_net.append(np.linalg.norm(w_net-wst)**2)\n",
    "    #dis_jain.append(np.linalg.norm(np.array(jain_list).mean()-wst)**2)\n",
    "    dis_sch.append(np.linalg.norm(w_sch-wst)**2)\n",
    "    dis_jain.append(np.linalg.norm(w_jain-wst)**2)\n",
    "    itrs.append(i)\n",
    "\n",
    "plt.plot(itrs,np.log(dis_sgd),label='sgd')\n",
    "plt.plot(itrs,np.log(dis_shb),label='shb')\n",
    "plt.plot(itrs,np.log(dis_hhb),label='hhb')\n",
    "plt.plot(itrs,np.log(dis_net),label='nest')\n",
    "plt.plot(itrs,np.log(dis_jain),label='jain')\n",
    "plt.plot(itrs,np.log(dis_sch),label='sch')\n",
    "plt.legend()\n",
    "plt.grid()\n",
    "# plt.savefig('extra_extrapolation.pdf',format='pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Gaussian"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[1.0003416004892433e-03, 2.2204981617585605e-04],\n",
       "       [2.2204981617585605e-04, 1.0062963235113005e+00]])"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sigma = 0.001\n",
    "X = np.random.multivariate_normal([0,0],[[sigma,0],[0,1]],n)\n",
    "X.T @ X / n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 286
    },
    "colab_type": "code",
    "id": "t6v9GPfT8AeM",
    "outputId": "01c4cec1-b734-4ab6-e446-ecc2c5e7ec0a"
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXkAAAD8CAYAAACSCdTiAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvIxREBQAAIABJREFUeJzsnXd8VFX6/993JlMyM8mkF3oKAQIkEBJaAgQNgiKCgqBiQwVU1BVdQXd1d9397v4W1F1dFQ0qWFCpilJEiCRAQg2hSC+hCoH0ZCY9ub8/ZiYFggQyQ9p5v173dWduOefMIXzOOc95znMkWZYRCAQCQetE0dQFEAgEAoHjECIvEAgErRgh8gKBQNCKESIvEAgErRgh8gKBQNCKESIvEAgErRgh8gKBQNCKESIvEAgErRgh8gKBQNCKcWrqAnh5ecldunS5qXfNZjN6vd6+BWrBiPqoQdRFXUR91KU11Mfu3buzZFn2vt5zTS7yXbp0ITU19abeTUpKIjY21r4FasGI+qhB1EVdRH3UpTXUhyRJZxrynDDXCAQCQStGiLxAIBC0YoTICwQCQStGiLxAIBC0YoTICwQCQStGiLxAIBC0YoTICwQCQSvGIX7ykiRNAPKACFmW5zoij+U/buTXnTvJcQ3Gz6jF3+iMn6sWZ7XSEdkJBAJBi8TuIi9JUgSALMsJkiQFSpIUIctymr3zyVjyNa4Vl9H/31pOennynXsQJxUdyNJ0RO/mbRV+LX6uzvgZNfgZnS3fjVpcNE5IkmTvIgkEAkGzwxE9+UnABuvndCAOsLvIu7dzJuOchmNOnRi+ZQ9RykPofcrQ+5Ui+TuRUehH+lk/Dpf5sEX245TszynZjyK06NVKfGs1Ajbx93PVVjcOHnq1aAgEAkGLxxEi7wbk1Pru6YA8mPDvd/jTazNodyaDg2OmMVR5lqIduzClZQLg5FpMX//jDPHcgc63FCeNDIBZ7UWWugPnpHaczPXlcIYPCcWenKr0oRR1dfpqJ4VF9GsJf83ZYhrydtGgVIiGQCAQNF8kWZbtm6AkxQPxsiynSZIUB4yQZXn2Fc9MA6YB+Pr69lu8ePFN5bUreyelq1JxLoGOg6fgE+aMIisLzeHDqA8dRn3kCIriYmQJaOeJU2cXnNvJuBhz0ZVdRF2eX52WjIRJ5UW2qh0ZSj/OSf6crPLjaLkfh0u9yCpTUFFVN3+FBG4aCaNGwlVd66yWcL3iml6Fw0cGJpMJg8Hg0DxaCqIu6iLqoy6toT6GDx++W5blyOs954iefB7gYf3sBmRf+YAsy/OB+QCRkZHyzQYKkhNlfhh5jA4rM7iQmkLfwc/TNda35n5FBSUHDmBKScGcspXiHfswVVZSpNOhGzgGff8IDD38UWlNSDkncck5iUv2Cbpkb2dgaU0DgMIJ2b8L5cYACvSdyVJ34LyiHelVfhwrcuWyuZyswlKO5JeSbS6jsurqhlOllPDUa/A0qPEyaCyHixpv22frdy+DBned+qZGCK0h6JK9EHVRF1EfdWlL9eEIkV8C2FqXQCDBAXkAlp7xzNFv8K89Uwg5s4/1nyahdxtJu2A3y30nJ5z79MG5Tx+8Z8ygsrAQ8/btmFNSMCenYNq4kUuAqn179NHR6KMnoo8bgNLVFcxZkHMSsk9A9kmk7BOoc9LxOpuMV0Ux3W2FcNKCdzcICAf/cKp8w8lzDSGrVEFWYSmZplKyTGVkmUrJKiy1nE1lHLtUSJaplPLKqxsEhQQeeg1eBjXeLrZGoHbjYL1n0OChV+OkFJ6wAoGgfuwu8lYzTaTVVJPnCM+a2nR27UyPcXdhnrcRZfEvrJnnx4RZkbj7XR0rWuniguuIEbiOGAFA2dmzmFNSMKWkULBmDXlLl4JCgXPv3hbRj4nGOewBJKda1VRVBYUXLeKfcxKyTsDlg3B4FaR9iQLwkJR4eHcjxN8i/HQMB7/eoHGpUx5ZlikorrA2BKW1GoKy6u+ZpjLSM81kmUopvdJeBEgSuOvUeOrVKCuKWXJ+N+56NR46NW46FR56Ne56Ne46yzV3vQqD8C4SCNoMDvGTt5pjbhnTop7l6fD1hKdeoLzoAKs/UDF+ViQ6V/Xvvqfu1Al1p064P/ggcnk5xb/+ijk5GVNKClkff0zWvHkoDAZ0AwdgiI5GHxODumNHMLa3HIHDahKTZcg/Bxf3wcX9lvPJRNj3bc0znsHgF2YRfv9wJP9wjDoPjDoVwT6/bx+UZRlTaUV1A5BtbQBqRgelnLpQxPHLJnLNZeQWlVGP1QiwmI7caom+u04tGgaBoJXS5JuG2AOdSseD980k8eQ7+BUnosgNYs28/Yx7qS+qBi6OklQqdBER6CIi8H7hBSrz8jBv32Ht6SdjSvgFAFWnTuijB2OIjkY3YABKF2vvXJLArZPl6DGmJuHCjBrRv7gXzqfCwe9q7hs7gX8Y+PepFn9cfLkSSZJw0apw0aoI8Kp/RxuLndHS8FRVyRSWVJBTVEaOuYw86zm3qIzconJyzbbr5XZtGDx06up5B61KLEwTCJqaViHyAKMCR/HjsG/x/iEbj+77uHwmig2fHWTU9N4obmISU+nmhuuokbiOGoksy5SdPo05ZSvmlBTyf/iRvG8Xg1KJc3g4hiExGGJj0XTvfnVv18XPcoTcUXOtKMcq+rWOI6tr7hv8agTfdhg7WBqSBqJQSBh1Koy6azcKV2LvhsFF61Q9p+DtorFOMqvrXLPNM6idxLyCQOAIWo3IS5LEzFGvM3fvVKS9Wxg4PoZ9G7NIXnacIRO7NsrUIEkSmoAANAEBeDw8GbmsjOJ9+zAlp2BOTibzvf+R+d7/cPL3xxA7DJfYWHQDB6LQaOpPUOcBQcMth42SAsj4ta7wn9gAstUO7+xxtfC7B4DCfuJoj4Yh11xrPsE6v5BZWMrhCwVsNpVSWFJRbzpGZ5VV9NV1GgBb42D77mlQoxITzQJBg2k1Ig8Q4h5C8N0jKP4khSO7FxF2+4vs/+U8rp5a+sR1sls+klqNLioKXVQUzHyRisxMTJs3U5iYSP7KH8j7djGSszP6QYMwDI/FMGwYKh+f309U6wpdoi2HjbIiuHTQYuaxCf+2D6Gq3HJf42qZ0LWKvt5UAhWl4HSNxsUB3GjDUFJeeVUDUPPdcj7wWz5ZpjJMpfU3CO461VUNQc3ZMlLIK6mivLJKNAiCNk+rEnmAZwe8wNPbE9GlnsMlLp2gvh1IWXECFw8tQRHXEdqbxMnbG7fx43EbP56q0lKKdu7ElJhEYVIipo0bAdD26mUR/NhYtKGhDRtZqHXQMcpy2Kgog8zDdXv8qQuhopgogN0vWSZ4fXqAT2jN2SMAFE1vI9eqlHRw19HBXXfdZ4vLLA3C5XoaAtt577k8MgtLKS6vvOr9F5N+wuiswlNvmSfw0KvxNGgs3/VqPAwavPRqPAxqPPUa3HUq4Y4qaHW0OpF3VbsyYewMtqXPI/HrT3nqnU8x55eyYeEhdEYN/kFGh+av0GgwDBmCYcgQfN94ndJjxzAlJmFKTCTrgw/Jev8DnHx8MMTGYhgei37gQBTOzg3PwEldY66xUVkB2cc5lLiMUC8JLlsbgUM/AFaDuc2fv7bw+/QA1/Y3ZOu/lTirlXT00NHR4/oNgrm0ok4DkJJ2AM92nckxl5FtKiPbXMqpLDOpp3OvOY8gSeDmbJlEti1cq9MwWL97Wdcn3OyiNYHgVtLqRB5gXNdxrI5egs9qE1uWfc5dz85gxZzdrJ23n/Gz+uHme33RsAeSJKHt1g1tt254PT2diuxsTJs2Y0pKomD1avKWLkXSatEPHIhh+HAMscNQ+V7tWXNdlE7g04PLvkMJrb2Kr8wMmUfh8iGL8F8+BOlJdd06Na5W0b+i56/3auzPv6XoNU7oNU509rSYjLRZR4mNDan32coquXpSOctkOWebS8m+4vPxy6bqief6on/UXqNQW/w9DbZrmurPngYNbs6qm3ICEAgaQ6sUeYWk4KVRb/CfA88iJf5C37i7uPv5cFbM3c2qD/YxYVY/nF1+34feETh5euJ237243XcvVWVlFO3aVd3LNyUlAaANDbX28oej7RmK1JiJVbUe2kdYjtoU5UDmkVrifxgOroTdn9c8o/e5Wvh9ul+1oKslolRIlt65QUPXBrSplVUyudWNQmmt0UEZ2bW+H8kosDYK5fWmo7A1CrYRQu3RgrUhqP1ZNAoCe9AqRR6gl1cvOo0aRvGCVNbGv8uUOR8w+tkwVv53j8WHfmZfnJpwgxGFWo0hOhpDdDTyn/9E2YkTFCYmYUpKql6I5eTtjSF2GIbhwy1mHZ2dRiA6D+g82HLYkGUwXbII/6VaPf+0L6C8qOY5Y6e6PX/fUPDsCiqtfcrWDFEqpGpXzxDf6zdyFZVV5BaVV48Iss1l5FgbgyxzGTnWEcNha6OQdzONgtWEZBlBWEYNolEQ1EerFXmAFwbO5Old96FLPcf+hJ/pc8ddjHgilHXzD7Bh4SFGTu3VLP5TSJKEpmtXNF274jVtKhW5uZg3b6YwMYmCn9aRt2w5kkaDbuAAXGItk7cqf397F6LGpz/otprrVVWQd6ZG9G09/5Mba7x8JCV4BtUS/l6WBV7Gjs3W3u9InJQKi+unS8O8nMorq6pHCrUbhWxz3dHC4YwCsk1l5Bdfu1HwsAr/lQ1B9oVyzPsvVpuTxJxC26FVi7yH1oOxo6eSdmoBSd98RsjAaIL6+hAzoSvJy46zdcUJYu7v2tTFvAond3eMY8diHDsWuayMot27MSUlUZiYRMamv8Obf0fTo4fFJ3/4cLS9ejXOrPN7KBQWzxyPAOh+V831ynLIPmmJ22MT/oxf4dCPVE/2OrtbXDxtoRz8wsCra7Pw8mlOqJQKfFy0+Lg0bDRUXllFrrUBqG1CqpljsIwgDl8oINtc0yh8dahuGKkrJ5ptq5Y9qxuJWg2G9b5YtNbyaNUiDzCp+yTWDlqO35oSEhd9yuhnXyb89o4UZBez75dzuHhqCb+tY1MX85pIajX6QYPQDxqEz6uvUnbqlMWGn5hEdvx8sj/6GKWXF4ZhQ9G4uVEeGnp9n3x7oFRZbPQ+3eteLzNbzD0Z1hg+Gfth5ydQWWq57+QMvj0tPX2/3uAXbjH5qG7Aw6iNo1Iq8HHV4uPa8EZhzYYkuoVHWieWreajonJyzDVzCiczTeScvs4qZo0THjbx11nPtSea64wk1OjUrV5imj2t/l/ASeHEzBF/5oNDM1FsSqTP7XfRvlsPoid0xZRTSvKy47h4aAns493URb0ukiShCQxEExiI55NPUpmXh2lLMqbERArXb8CtsJATny1A3bkzuv5R6CIj0UVFoWrX7tYVUq2/2re/shyyjtWI/sX98OsKSF1g/WFK8AqxCn9YTQPg7H7ryt2KUSkVuGkV9PB3bdDzlVUy+cXl1SOCHHOZZUWzqWb0kGMu40J+CQcu5JNjLqs3ZDaAVqWwNAbWeQMvvRovF0315LJthbOnda2CGCnYn1Yv8gCRfpH43j4A84WDrPvkPabM+RCFUkncE6H88N89rP/sIONm9sUv0LE+9PZG6eaGcczdGMfcjVxRQcrXX9OjsoqiXbso+Hk9ecuWA5Z4+bYVurr+Uag6dLi1ESWVKkvv3bcn8KDlmixbbP21hf/UZti/pOY9W/C2auEPA9d2bdLOfytRKqTq3nhwAwaFsixTWFpR3QjYYhxZGoTSOg3Dycuma4bNBnDVOlVPcnvWbgAMGrwNNfMMXi4aXERk1AbRJkQe4KVBr/DMngnoU8+zb8Na+o4ag0qtZPSzYSyfu5s18/YzYXY/jN63xofe3khOTlR07oxnbCyeT0xBrqqi9NgxinbusrhqbtpE/sqVADj5+VlF39LTV3fpcuv/s0gSuHexHKH31Fw3ZVpMPRm/1jQAR9ZQbefXedYVff9w8AiyawwfwY0hSRKuWhWuWhVdGhDaQpZlzGWVZJtqNtHJrhVCO8tsCaF9/LKJ7enZ13RJVSsVdRqC6rPessuazRvJ26DBXd92Yx61GZH31fty18jHOHT6WzZ9+zkhA2PQu7nj7KJmzHPhLJ+byqr39zF+Vj+cDbfeh97eSAoF2u7d0XbvjsejjyBXVVF28iTmXRbRN2/bRsGqVQAovb2qTTv6qCjUwcFN10MyeENwnOWwUVpojeGzv8bWv21ejXePSl/Lzm9pAKSq+oVB0PRIkoRB44Sh1uK138M20Vy9l4LVjJRpsrqo2nZbyygky1RGWWX9owQ3a8wjT72aquISEvMPWNdLqKt3X/PUW3Ze06uVrWaUYPeNvG+UyMhIOTU19abevdF9Gssqy3h40X1ErYPQ6FhGP/fH6nsXT+Txw7t78enswj0v9sGpBcZCv5H6kGWZslOnKbKKftGuXVRcugSA0t29WvR1/aPQhIQ4znvnZqkog6yjdc09Gb9CWSEAVZIShXd38OtlneDtDb69Qe/ZxAVvGtrKnqY201GN+F8xUjCXklVYxtnMXIqrnK7pjqpxUtQdIdQzh2A7e+iaZgtOSZKabCPvZotaqeaFuFeZf/Q1FFuSCL99FB169ALAP9iNuCmh/PzpARIWHmbkUz2RWrEPsWUSNwBNYADukyYiyzLl585ZBN9q4incsAEAhdGIrl+/aru+tkd3JGUTN4JO6hrxZrLlWlUV5J6CjP2c27GazpoCOLWlrp3fpd3Vwu8RKMw9rYTapqPfi4pqa/TKKqqq3VCzrWaiK0cKlwtLOHShgGxz/Xsy1w5vUTN/ULdhqN1A6G7xKKFNiTxATPsYlg0Lx3zhJD9/+j5T5s5DYRWs4H4+FOYEs3XFCbZ+ryV6fHATl/bWIUlS9XaIbuPHA1D+228UpaZWm3hsETUVBgPOEX2rzTvanj2RVKqmLL4FhcKyKMsziFOZ7nS29VzNWZZe/qUDlnPGATjxC8jWyJUqvcWN06+3ZSGXX5jlu7phMfUFLRe1kwI/oxY/4/XdUWVZpqCkwjp3cMVIwTpCyDZff+8ErUphMQsZ1PxjXC/COrjZ+2fVoc2JPMAfB8/muf2T0Kf+xp51q+k3emz1vT5xHSnMLmHvhrO4emrpHduhCUvatKjat8fYvj3GsZb6Kb90iaJdqdXmnczNW8gEJJ0OXZ8+FrfNqCicw8Kah+jb0HtdvUlLeYklfk9t4a/t1olkaTBqC79fb8uK4FZiqxXcGJIkYXRWYXRWEdQAj+vSikrLKKGwjCzr6MA2uWwbKTjfArOwXURekqQIWZbTan2fAOQBEbIsz7VHHvako0tHRsQ9xIkz37FlyRd0GzwEg7sHYPmHjJnYlcKcErYsOYbBXUNAePP3ob8VqHx9Md49GuPdowGoyMqiKDW12ryT+e57ACj0enSDBmKIiUEfMwR1h/ZNWez6UWmhXR/LYcO2GXvGrzXHb2lw8PuaZ3SeVwu/V1eLm6hAUAuNkxJ/ozP+xqZd6NdokZckKQ6IB4Ks3yMAZFlOkCQp8MoGoLnwZO8neSDyR9r/XEbSV59y9wuzqu8pFBJ3PNmTlf9JY/2nBxn3cgS+XRq2kKQt4eTlheuoUbiOGgVARW4uRTt3WTY/T95Svfm5OiAAfUwMhiEx6KKibix+/q2k9mbs3UfXXC/Jt3j31Bb/2qt4lWpL3B7f3rVs/T3B2bHDcIGgITRa5K1inl7r0iRgg/VzOhAHNDuRd3Zy5vnhs/ji+N9QpGwm/PZRdOwZVn1fpVEyekY4K+amsubDfUyYHYmrVzMVp2aCk7s7riPvwHXkHVbvnVOYt2zBlJxC3tKl5H71lWXrxMjIatFvUnfNhqI1Xh2107pRSx3hP7YO9i6qecatk0X4fUMtou/T02ICErF7BLcQR9jk3YCcWt+brc/a7Z1uZ2n0YswXfmP9px/w+FvzUDrVVInOVc3dz1nj0Ft96LV6MSxvCLVDMHg89hhVJSUUpe62iH5KMpfnzuXy3Lk4+fmhj4m2mHYGDUJpbCGrjq0bteDTA8ImWq7ZwjXXFv5LB+DYTzUbsjtpwbt7zQpgW9ROgzAJChyDXfzkJUnaIMvyCOvneCBeluU0qylnhCzLs694fhowDcDX17ff4sWLbypfk8mEwWBoVNkzyjP4cs9/uX23N+0HDcOvT9RVz5gvy5xJknH2hM6xEgpl8+x52qM+bhWKnBw0hw6hPngI9ZEjKIqLkSWJ8oAAynqGUhoaSkXnzjft2tic6kJRWYqu6Dx68xkMptPVZ3V5XvUzZSojJkMXzPrOmPVdMBk6U6TrSJXSPpuyN6f6aA60hvoYPny4ffzkrYJ8JemyLCdc45U8wMP62Q3IvvIBWZbnA/PBshjqZhdp2GuBx3m385w9txbl7m2MfmQKLp5Xb313PPAS6z89SMUpb0Y80Tx96Fvcgpf77gNArqigeP9+zMnJmLYkU7J6DYZVq1EajeijB6OPGYI+JvqGomu2iLowZVpCNV86hPryQTwuHcQjYwNUFFvuSwpLyAZbr9/W83e78cavRdTHLaQt1cd1Rd4qyDfCEsDWugQC12oMmg1Phz/NxIi1dNhQRtKXnzJm5qtXPdM10pfC7BK2fX8SF09nBt0b1AQlbZ1ITk7oIiLQRUTg/cILlk1TUrZaRD8lmYK1PwGg6dYNw5AY9DExOEdEoFC38PATBm8wxEJgbM21qkrIOWUVf+tx5absaoN1otdq5/ftabH7i6idgnqwh3fNBCBSkqQJsiwvt5ppIq2mmrzm6FlzJQa1gWeGzmTxyTkotidzZv9eOof1ueq5vnd0ojC7hLSfz+DiqaXX0GboGtgKcHJ3r3bVlGWZ0qNHMW3Zgjk5hewvviT708+QdDr0/fujHxKDISYGdefOTV1s+6BQglew5QitWb9Bqcnq128V/suHLMJfe19e1/ZWG3+tnr9nV8vqYEGbxR7eNcuB5Vdcu9Hef5Nzd+DdLB+wFPOFbDYs+JApb89D6VR3klWSJIZM6kphbgmbvz2KwV1Dl95Xm3YE9kOSpOpAa15Tp1JpMlO0cyfm5C2WWPpJSVwCVJ06YYiJtph2BvRv6mLbH40BOkRaDhuyDIUZVtG3mH24dBBObYLKMsszChV4hdADL1DtqwnlICZ62wxtcsVrfUiSxKuD/8TMo48xYpeC1NUrGTDu/queUygVVh/6Pfz86UHufakvPp2FD/2tQmnQ43LbcFxus6xeLTtzBlNyMuYtyeSt/IHcb74FlQq3oCDMWi36gQObuMQORJLA1d9ydK0VtbOyHLJP1PT6Lx3EeHY3bNhU84zBryaGj21hl3DvbJUIka9FD88exMTcw5mzG1Gu+JYeMcNw9bp6sk+tdWL0jDBWzNnNmg/3M352P1w9hQ99U6Du3BmPzp3xmDyZqrIyitPSMCcnc3nFd5x9fAr6mBh8XpqJNjS0qYt661Cqatw7e08AYHtSErH9w+qGccj4FdI31YRsdnK2+vT3qruoS+PShD9G0FiEyF/Bc32e4/5DP9MxoYzELz5h7Mt/rvc5vVHD3c+F893bu1n9/j7u+2M/tAbhQ9+UKNRq9AMHoh84kENhYfQ+d56s+fM5dd94XEePxvvFP6Du2Hz383U4Og8IGGo5bNhCNttE/9KvcPhHSPui5hn3gBrRt/X8jR1EDJ8WghD5K3DTujE1+nlWnnoPxc5tnNq7m4A+/ep91qOdnrueCePH9/ayZt4+7nmxLyq1GO42C9RqPJ98Arf7J5D96WfkfPklBevX4z5xIl7PPoOTZ7Ndo3drqROyudbWjAUXakTf1vM//GPNe1q3uqLv1xu8u4GTffz6BfZDiHw9jO86nhX9lmG6YOaXBR/x+Dsf4XSNqIrturox4slQfp5/gPWfHODOp3ujaKPbjDVHlK6u+Lw0E/fJk8n68ENyFy8m7/vv8ZwyBY8pU1AaRDjhq5AkMLa3HN1G1VwvNVm8ejL21wh/6sIav36Fk3U1r83c06tNb9TSXBAiXw9KhZLXBv+ZWSemMnKXgtQfVzBw/APXfD6orw9DH+zGpm+OkvTNUYY/3L35x2NpY6h8ffD/+5t4PP44me++axH8b7/F6+mncXtgUsv3ub8VaAzQsb/lsFFVCTnpVuG3mnxObYL9tVax196oxbeXxc7vEWQJDSFwOKKWr0Efnz5EDbyDM+e3ofh+CT2GDMfo43vN53sNbY85v5TUNafRGzUMuCfwFpZW0FA0gQF0+N97FO/fz+V3/sOlf/2LnC+/xPsPL+A6enTz2+awuaNQWkIte3WFXuNrrts2aqm9WUvtjVqUGot5xyb6tglfQ8NXNQsahhD532Fmv5ncfzSRjhv1JH4xn3GvvPG7z/e/O4Ci/DJS155G56pu0xuONHecw8Lo9PlCzMkpXH7nHS68Movszxbg8/JL6GNixEissVxro5asY1a3zgMW08/JX2DfN7Xe864J2mYTf+/uoBLeazeLEPnfwcvZi8cHTuens/NRpO4gPW0XgRFXBzCzIUkSwx4MoaigjM1LjuHsoia4n+iZNFckSbKESYgeTMGatWS+9x7npk5D178/Pi+/hHN4eFMXsXWh0oJ/mOWojTmr1kpe6zn1M6gosdyXFOAZXEv8rat6jZ3E3rwNQIj8dXiox0N8H7YC04VKflnwER17haFSX9uDQKFUcMdTPfnx3b1sWHgQZxcV7UNETJHmjKRQYBxzN64j7yB3yVKyPvqI05MewGXECLxnzkQTGNDURWzd6L0gcJjlsGGL4XPpQE0Yh4t74dDKmmfULjUxfGoHcBObtdRBiPx1UClUvDr4T7xx5jlG7ZDY9cNyBt8/+fffUSsZPSOM795OY+28/dz7x354dWjZYU3bApJajccjD2O8915yPv+cnAULKNy4Ebf77sPruRmofK89JyOwM7Vj+PQcV3O9tBAuH6kx91w6CAe/g90La54xdqwnhk9wm92iUYh8AxjoP5DeEUM5c34fipXLCB1yG25+/r/7jlavYszztg1H9jJ+llgV21JQGvR4PzcD9wcfIOujj8ldsoT8VavweOQRPKc+hdJVhLFoMjQu0DHKctiw+fXXtvVfOmix91dVWJ5RqsGrW7Wd3yO7HHK7tAmTjxD5BvJK5CtMPDGOjpdtEGquAAAgAElEQVT1bPw8nntn//W6k3MuHlrGvBDO92+nsep/+7jvlQicDcJVr6Xg5OmJ3+t/xuOxR8l8739kf/IJuUuX4jVtGu4PT0ahEQt/mgW1/fpD7qi5XlFWM9Frs/Vb3TvDAH79hyWUg1ewpQHw7gZeIZazR1Crid4pRL6B+Bv8eTjqCTae/wLFnlROpu4gOOr6wa882xm461nrqtgP9zP2xb6oNGJVbEtC3bEj7d9+C88nn+Dyf/7L5bfeIuerr/B+/jmMY8ciOYn/Rs0SJ7XVP79X3etFOexZv5i+HXWQecwS1uHcTjhQK5iupASPAKv4h9Q6h7S4WD7ir/MGeLzX4/xwbCXmC7Dx83g6h/VBpdFe9712wW7c8WRP1sX/ys+fHODOZ3qjFKtiWxzaHj3o9Ml8zNt3cPk//+Hin18ne8FCfF6aieG224TbZUtB50G+Wyj0i617vcwMWcctvf/MoxbxzzwGx3+uMfuAJW6/rcdffe5mmUBuhn8DQuRvAI1Sw6yBs/m/83/kzu2wc+Uyoic90qB3A/t4M+yhbiR9fZSkr49y2yNiVWxLRT9wAF2WLKZw/QYy//tfzs94Due+ffF5+SV0kdfdclPQXFHroV0fy1GbynKLp0/WUav4WxuBtK+g3FzznLP7FT1/ayNg7Nikdn8h8jfIsA7DWNI7itPnj6P4cQWhQ2/D3b9hO0T1HNIec34Zu1afQueqZtA4sYVgS0WSJFxH3oHL7beRt+I7sj74gDMPP4IhNhbvl2aiDQlp6iIK7IVSZRFu7xDoMabmelUVFPxW0+O3nY+sgaIva55T6SzePbYev60R8Ai8JXZ/IfI3iCRJvNr/VR48NZ5Ol3X8suBjxv/p7w3ulUeN7oI5v5S0dWfQG9WEDW/DoW9bAZKTE+6TJmK8Zww5X35F9qefcmrsOIxjx+L9/HOo2ostIlstCgW4dbQcwXF175mzr+75n90Ovy6r9b4TPPJ93dDPDkCI/E3Q2bUzEyMeZuuFpSj27+H4zq2EDIhu0LuWVbHdKC4oY8vS4zi7qOkaKfyvWzoKZ2e8pk/DbeL9ZH/yKbmLFlGwZg3uDz2E5/RpOHl4NHURBbcSvSfoB0PnwXWvl5og+3hNz9+zq8OLImb/bpJpYdPI6e6M2V0i6YtPKC8tafC7CoXEHU/2xD/ISMLnhzh/NNeBJRXcSpzc3fGd9QpBP6/DdcwYcr76ipNxI8h8/wMqTaamLp6gqdEYoF1fCJ8Et//FsnWjgxEif5PoVDpe7v9HNnW7SGF2FjtXLrv+S7VwUiu565kw3Hx0/PTRfrLOFzqopIKmQOXvT7t//ZPAVT+ij4kh68MPORk3guyFn1NVWtrUxRO0IRot8pIkTbMec2pdmyBJUpwkSbMam35zZlSXUXQJDedMhxJ2/riC3IwLN/S+bVWs2tmJVf/bR0FWsYNKKmgqNEFBdPjfe3RZtgxtaCiX58zh5MhR5C5bhlxRcf0EBIJG0iiRlyQpDkiQZXk+EGgV9ggAWZYTgDzb99aIJEm8OfhN9oaaKKeSxC8+ueE0DO5axjzfh8qKKn78316KC8scUFJBU+PcuxedFnxGp88/x8nXh4w3/kL66LspWLsWuaqqqYsnaMU0ticfCNimldOt3ycBebWuxdXzXquhg0sHnh/yMmnB2ZxK28XJ3TtvOA2PdnpGzwjHlFvK6g/3U15a6YCSCpoD+oED6LJ4MR3mfYikVvPbSy9zasIETJs3I8tyUxdP0AqR7PWHJUnSBmA2MB2Il2U5zdrTHyHL8uwrnp0GTAPw9fXtt3jx4qvSawgmkwmDoemjO8qyzMcZ8+iWUICnwoPek55EcRNL3Qt+kzmXLGPwg05DJCTFjS2Wai710RxoEXVRVYV21y70q1bhlJVNWXAQpnHjKA8OtntWLaI+biGtoT6GDx++W5bl66++k2W50QcQAcyxfo4HIqyf42zXr3X069dPvlkSExNv+l17k2HKkMe+O0R+e+Joeevyb246nYNbfpM/mP6LvGHhQbmqquqG3m1O9dHUtKS6qCotlbO//lo+GhMjH+rWXT4zbZpcfOiQXfNoSfVxK2gN9QGkyg3Q5+uaa2pNrNY+rjTBxMk1vfU8wOYU7AZkX79Navn46n15aswsTvuZ2frdYgqyLt9UOqEx7eg/JoCj2zPYvvKknUspaI5IajUeDz1E8M8/4/3ySxTv2cupe+/jt5depuz06aYunqCFc12Rl2V5fj1Hgu2+JEnTZFmea/0cByzBYpvHek64OtXWyeiA0WjjelFRVc7qT9+96XQi7+pCz6HtSfv5LPt+OWfHEgqaMwqdDq+pUwlO2IDn9OkUJiZycvTdXHzjL5RnZDR18QQtFHt418yRJOmkJEm5ALIsp9W6l2f73haQJInXRrzJ8e7lXNyzn5N7d910OkMfCCGwrzfJy45zfNclO5dU0JxRurriM/NFgtf/jPsDD5C3ciUn7xjJpTlzqcgVC+cEN0ajRF6W5QRZlt1lWQ6ynhOs1+db7823TzFbDh5aDyY9/EcKdOX8MP9tKivKbyodhUJixBOhtOvqRsLnhzh3JMfOJRU0d5y8vfF743WCflqL6513kvP555bVsx9+SKXJfP0EBALEileHMCJoJNzWFTnbzNrlN+47b8NJpeSuZ3rj5qvjp49/JfOsWBXbFlF36EC7Of8m8Mcf0A8eRNb7H3ByxAiyPxerZwXXR4i8g3h50r+45F/JoVVryc68sZWwtdHoVIx5vg8aZydWfbCP/EyxKratounalQ7vv0+XpUvQdO/G5X/P4eSoO8lbvlysnhVcEyHyDsJV7cqoKc8hVcks/PD1RqVlcNcw5oU+VFVWsep/eykqEKti2zLOYWF0XriQTgsX4OTtzcXX3yB9zD0UrFsnVs8KrkKIvAO5LXw0VZHtkQ5fJiF5+fVf+B08/PXcPSMcc14paz7cR1mJ6Lm1dfSDBtFlyWI6fPA+KBX89uJMTk+4H9OWLWL1rKAaIfIO5pnpcyjWySR/uRBTSeNs6n6BRkZO7UXmORM/zz9AZYXotbV1JEnCJS6OwB9+wP/f/4/K/HzOTZ3G2UcepShtT1MXT9AMECLvYIwGdyIfeACXfIn3F77a6PS6hHkRO7kbZw/lsPGrw8hVoscmAEmpxG3cOIJ+WovvG69Tevo0Zx56iHNPP0PJ0aNNXTxBEyJE/hYw8o6HkTu7Iyenk3RkfaPTC41ux4B7Ajm24xLbvherYgU1SGo1HpMnE7z+Z7xnzqQoLY1T4+7F7YMPyfnyK0qPHxemnDaGEPlbgCRJTH7ub6gqlaxc+B/yS/MbnWa/OzvTe1h79mw4y96Es3YopaA1odDp8Jo+jeAN6/GcNg3lpUtc+te/SB9zD8eHDuW3V2aR9933lF+82NRFFTgYscfrLcK/UxCBtw1F8ctm3ln1V/4+4ebDHoCl4YiZFEJRYRkpy0+gc3X8ru+ClofSaMRn5osc6tuHwcFdKdq+DfPWbZhTUihYtQoAdZcu6AYNRD9oEPoBA1AajU1caoE9ESJ/C7n74ef4YMcOytcfJKFfAnEBjQu1r1BIxE0JpbhwH798cZiOQ+xUUEGrRN2hPeoJE3CbMAG5qorS48cxb9uGeds28n/4kbxvF4Mkoe3Z0yL4gwbiHBGBQqtt6qILGoEw19xCNDoddzz2DF75Gr5Y8m+yixsfoNO2KtbdT8e5FJmcC2K5u+D6SAoF2m7d8Hz8cTrFx9Nt+zY6f70IrxkzkDQashcu5OwTT3Ks/wDOPD6FrPj5FO/fj1wpNrRpaQiRv8X0GnI7HsEBdD+g4p9Jb9plEkyjUzF6RjgKJayZt09sISi4YSS1Gl2/fng/N4MuXy+i247tdIz/GPeHHqIyN5fM//6X0xMncWzQYM4//zw5X39NaXq6mMRtAQhzzS1GkiRGT53JV6++QEHiXlaHrGZM0JhGp+vioaXjEImzSWWs/ehXxs7sg5NKaYcSC9oiCr0ew7BhGIYNA6AiOxvz9u2Yt22jaOs2CjdYIog7+fpWm3Z0Aweh8vVpymIL6kGIfBPg0yWQ8BGjkTesYd76uUQ9GoWf3q/R6eo8JeIeD+XnTw6w8csjjHgiFEm6sS0EBYL6cPL0xDh6NMbRo5FlmfJz5zBvs4i+KSmJ/JUrAVAHBdWIfv/+KF1cmrjkAiHyTUTMpEc4vHUT4fvL+FvKX/loxMd2EeTgfj7kZwayfWU6br46+t8dYIfSCgQ1SJKEulMn1J064T5pomUS98iRatHPW76c3EWLQKHAuXdvq+fOYJz79kGhFl5gtxoh8k2E1mAgdvITrI//H4dT97Gs8zImdptol7QjRnYmL6OIXatPYfR2ptuAxo8SBIJrISkUaEND0YaG4vnkE1SVlVG8d6/FtLNtO9mffEr2x/FIWi26fv3QR0ejjx6MJiREjDRvAULkm5BesXHsS/iJwccUvLvtHQa1G0RHl46NTleSJGIf7k5BdgkbvzqMq6cW/2A3O5RYILg+CrUaff/+6Pv3hz/8gUqTiaKduyzumlu3cnnuXACU3l7oBw3CEB2NbtAgVD7Cnu8IhHdNEyIpFMQ98QxOJTK9jxl4Pfl1qmT7BB1TOim4c3pvXDy0rP34VxGHXtBkKA0GXG4bjt+f/0TQmtUEJyXi/89/ou8/APOWZC7MfpUTQ4eRfs9YLv17DqYtyVQVi79XeyFEvonxCw6h9/ARhJzScfLkryw6tMhuaWsNKu6eEY5cJbPmw32UFt3cVoQCgT1R+fnhNv4+2r/zNl1Tkgn4bgXeL7+E0tOD3K+/5tzUqRb//ClTyPrkE4oPHhRx8huBEPlmQMyDj6Fx1jMqPZD3dr9Hel663dJ289Vx59O9yc8sZt38A1RWiv8sguaDzZ7vNXUqnRcuJGTnDjp+8gnukydTmZ1D5jv/4fT4CRyPjuG3l14mb8V3lGdkNHWxWxSNtslLkmRbmz9CluXZ1msTgDwgQpbluY3No7WjczUSM+kRflnwEcHtXflT8p9YdNcinBT2mTJpH+JO7OTubPzyMJsXHyP2oW5iwkvQLFE4O2MYEoNhSAwA5ZcvU2S15Zu2bqVg7VrA6qo5eDD66MHoo6JQ6PVNWexmTaNUxCrw98uyPF2SpNmSJEXY7smynCBJUqAkSRGyLKc1uqStnLARo9i/8Weij15modshPvv1M6aHT7db+j0G+5N3uYi0dWdw99XRJ66T3dIWCByFyscH49ixGMeORZZlSo8dx5ySgnnrVvKWLiX3q69ApUIXHo4+Jhr94MFoe/ZEUoqFgDYaZa6RZTlBlmWbEgVaxXwSll48QDrQuChcbQSFQsntU56mPN/EuOwIPt73MYezD9s1j4H3BBIU4U3KihOk7820a9oCgaORJAlttxA8n5hCp08/IWTnDjotXIDn449RWWQm8933LKEXBkdz/g8vkrt0KWXnf2vqYjc5kj1iT0iSNAtIs/be44F4WZbTrD39ajNOreenAdMAfH19+y1evPim8jWZTBgMhkaWvnlx6pe15J44wrrYXHBx5hX/V1BJqga925D6qKqQOb1RpiQfAm6XcPZonWab1vi30RjaQn1IBQVojh5Fffgw6kOHUeZZ+poVPj6U9ehOWY9QyrqFIDs7t4r6GD58+G5ZliOv95xdjL6yLM+VJGmZJEmpDXx+PjAfIDIyUo6Njb2pfJOSkrjZd5srkeFhLJw5nYkX+/KeNpGDrgd5sd+LDXq3ofVhjipl+ZxULu2QmfBqFAZ3TSNL3fxojX8bjaGt1Ycsy5Slp1tMOylbMe/ahW7TZlAqcQ4LI7NDB3o9+ojFtKNo3f4n1xV5a6/7StKtvfYIAKuZJh1L7zwP8LA+5wY0Pp5uG8Lg7sGgCQ+x6avPmBh8GwsPLiS2Yyx9fPrYLQ+9UcPoZ8P57q3drJm3j3tfjkCtFeviBK0HSZLQBAWhCQrC49FHkcvKKNq7F/PWrZiTU9CvXs3pVatQenigj4nGMGQI+pgYnNzdm7rodue6/7Otve5rEQfYJlXdgF1AAmAbQgRavwtugL6jxvDrxvW47iikXYwff07+M8vGLEOn0tktD68OBu54qidr5+1nw4JD3Pl0bxSK1mm6EQik2qtwX3yRTatW0Qcwbd6CeUsyBT+usmyY0rs3hpgYDEOHoO3du1VM4DZ2nDIfCLT19mVZXm7zpLHa4/OEZ82No3Ry4rYp0ym4fJknS0ZwtvAs76W9Z/d8uvT2ImZiV07vz2Lbdyfsnr5A0FyRXVwwjhlD+7fm0jUlmS7LluL13AwkhYKsjz/m9AMPcnxwtMU3f+VKKrKymrrIN02jxuiyLOdhta1fcf33ev+CBtC5dx9CBsaQnrCNyY+N5+sj33Bbp9sY4D/ArvmEDe9I3qVi9iacw81XR88h7e2avkDQ3JGs0TKde/fGe8YMKnJzKdq2DdPmLZiSk6t987WhoeiHDsEwZAjO4eFITi3DxNkyStlGGfbIE6Tv2UW3vUq6BHXhjZQ3WHHPClzU9o3RHXN/MPmZxWz69hiuXs507OFx/ZcEglaKk7s7rnfdhetdd1WHUTZt3oJpy5bqiJoKFxf0gwdjGDoEfcyQZr1ZSuueVm7huHr5MPDeSaTv2sFMz8e5VHSJt3a9Zfd8FEoFI5/qibufjnXzD5BzUewTKxBArbALT0+ny9eLCNm2lfbvvovLyDso3rOHi39+nRPDhpE+dhyX33kH886dyOXNK0aUEPlmTr+778XNz58z329gSo/H+f7E92w6t8nu+aidnRg9IwylSsGaD8U+sQJBfShdXXEdNZJ2//d/BG9KIuCHlfj88WWURiPZCz/n7KOPcWzgIM4//zy5S5dSfvFiUxdZiHxzx0mlYvjj08i5cJ6BF9oT4h7C37b9jbySvOu/fIO4ejoz+pkwzPmWfWIryivtnodA0FqwrMDthudTT9H5yy8I2b6NDh+8j+vo0RQfOEjGX/7KieG3kT5mDJfmzMW8bRtVZbe+8yREvgUQ2DeKwH792fndMv7SazZ5pXn8c8c/HZKXb4ArcY+HkpGez8Yvj2CPFdECQVtAaTDgEheH/9/fJHjjLwSuXoXP7Nk4eXuTu2gRZ6c8wbGBgzj3zLPkfvvtLQu5IES+hTD80alUVVbw25rNPBP+DOtOr2PdqXUOySu4nw8DxgZyfNcldq057ZA8BILWjCRJaIKD8ZzyOJ0WLLD08j+ah9u4sZQeP07Gm3/nZFwcpi1bHF4W4V3TQnDz8yfqnvFsX7GYCbf9kySvJP5vx//Rz7cf3jpvu+fXb1Rn8i9Z9ol183EmpL/YJ1YguFkUej0uw4fjMny4JeTC6dOYt2zBuW9fx+ft8BwEdqP/2Am4eHmz6fNP+PugNympKOHNbW86xKRi2ye2XVc3fvnyMBdP2H8OQCBoi0iShCYgAI9HH0V5C4KkCZFvQag0WoY/OpXMs6cp3HmEP0T8gU3nN7HyxEqH5Cf2iRUIWj5C5FsYwf0H0TmsLylLF3Fvu9FE+kYyZ9ccLpguOCQ/sU+sQNCyESLfwpAkieGPT6O8pISUxYv4R/Q/kGWZv6T8hSrZMfu3uvnquHO62CdWIGiJCJFvgXi270jEXWM5kLge5SUzr0S9wo6MHaSYUhyWZ/tu7sRO7sb5I7lsWXxMuFYKBC0EIfItlEHjH0Dv7sEvn33MfUH30t+vP6vzVpNfmu+wPHsMbkfEyM4c3HKBfb+cc1g+AoHAfgiRb6GonXUMe/gJLqUf50BSArOiZlFcVczH+z52aL4DxwYS1FfsEysQtBSapZ98eXk558+fp6Sk5HefMxqNHD5s382uHYFWq6VDhw6oVA3bq7WhdI8exr4NP7Hl2y94YkA8gw2DWXxkMfd3u59AY6Bd87IhKSRunxJK4TtpbFhwkPv+2A/vTvaNiikQCOxHsxT58+fP4+LiQpcuXZCka+9WVFhYiItL8xYYWZbJzs7m/PnzBAQE2DVtSZK4/Ymn+Wr2H9i6dBGjO49mX+k+3tr1Fh/FfWTXvGqjUiu569kwlv87lTUf7mu1+8QKBK2BZmmuKSkpwdPT83cFvqUgSRKenp7XHZXcLN6dA+gzcjT71v+EMqeIp8OfJvm3ZLacd+xyab1Rw+gZ4ZSVVLJm3j7KSiocmp9AILg5mqXIA61C4G04+rcMnjgZndHIyXUrucdnJJ1cOvFW6luUVznWp922T2z2eRMJCw9RVSU8bgSC5kazFfmWxPz581m+fHmT5a/VG7h39l+pKC3lh3//nRdDZ3Aq/xRLjy51eN62fWJP7cti2/cnHZ6fQCC4Mewm8pIkzar1eYIkSXG1rwkci29gMEGjxpGXcYHMRRsZ6N2feXvnOSTu/JWEDe9I72Ht2bvhLAe33JrwqQKBoGHYReQlSYoDRlg/RwDIspwA5Nm+CxyPa4dO3PXCK1w8cZShuz0wl5r4aJ/jJmBrEzOxK516erDp22MimJlA0IxwhHfNJGCD9XM6EAek3Wxib646yKELBfXeq6ysRKlU3nCaoe1c+euYnte8n5CQQHx8PB4eHkyfPp2IiAjuv/9+8vLyCAwMJCgoiGnTpnH77bcTGBhIXl4e06dPv+FyOIKQAdHEPfksCZ9+yIMVfflWWsLEbhMJcgtyaL6WfWJ7sfgfO0lcdIRJf+6PUiWsgQJBU9NokZckKUKW5QRJkmZbL7kBObUe8aznnWnANABfX1+SkpLq3DcajRQWFgJQXlZOZWX929DJsnzNe79HeVl5dfr18c033/DCCy/Qp08fAL766ivCwsJ4/PHHeeGFF3j77bd59913eeyxx5gyZQrvvvsuxcXFv5tmSUnJVb/T3phMJkseKmfa9Y/mws4U+pd68JrmVZ71m+HQvG2495I5u1lmRfwmfHo13eR5dV0IAFEfV9KW6sMePXmPG31BluX5wHyAyMhIOTY2ts79w4cPV/u//9/4PtdMx1F+8q+//jqzZ88mLy+P+Ph4evbsycWLF3FxccHHxwcXFxfOnz/P5MmTcXFxQaPR4Ozs/Ltl0Wq19HXwBgFJSUnY6lIeNozEL+bDT6tIVV9AEaNgaIehDs3fxs9FB0jfm8mICVG4++lvSZ5XUrsuBKI+rqQt1cd1x9OSJE2r54iz3ouw2t5rk0eN8LsB2fYtsuMJDAxk2bJlzJ49m/j4eAA2bNjA1KlTmT3bMmAJCgoiIcHy07Ozm99PlCSJ4Y9OJWTwECKPuvPV4rkOd6m0EXN/V1RqJUlfHxWBzASCJua6PXlrr/taBEqSFIhF1D2sk6xLgEjbfeDKRqDZM3fuXDZssEwrzJkzB4DU1FQCAwOZPXs2c+bMqbbJb9iwgby8PKKiopqyyPUiKRTcNeMlMrLPEbLrFF+sfIen7nvV4fnqjRoG3RtE0tdHObz1IqHR7Ryep0AgqJ9GmWtkWV4O1TZ2N+u1NEmSIq29/TxZlm960rWpmDVrFrNm1Xh/3n///ezevZvAwEASEhKYM2cO8fHx7N69uwlL2TCUTioee+0t5r7yEDnLtnAocCihfQY7PN/Q6HYc3ZHB1hUn6NLbC52r2uF5CgSCq7GL+4Msy/NlWQ6yCbr1e8J1RgEthtdee405c+Ywffp0li1b1mw8aRqK2tmZ+2b/jUJdBWvfmcPl0+kOz1NSSMRO7k55aSUpy487PD+BQFA/zTJAWXMjIiKi2jbfUgntGI72gf4ULdrF0n/+mYf/8R/c/PwdmqeHv56IUZ1JXXOabgP86NTzKkcrgUDgYIQjcxvi2SEvkRJtoqjUxPJ/voE5L9fhefYb1Rk3Xx2bvj1KedmNu7sKBILGIUS+DeGudeeRmKf5qd8FCnOzWfGvv1BaZHZonk4qJbGTu1GQVULqmlMOzUsgEFyNEPk2xqTukzB0aseeweVknz/Hyrn/oKKszKF5tg9xp8dgf/ZsOEfW+WsvGBMIBPZHiHwbQ6VQ8UrUK+zRn0E/NpLzRw6y5n9zqbqJlcM3wuDxwWj1TiQuOipCEgsEtxAh8g0gLS2tehFU7WstzcvGxpD2Q4huF83nlWsZOPlhTuzazoZPPnTowiWtXkXM/V25fLqAA5tEpEqB4FYhRL4NIkkSr0S9QlFFEYnexxk4/gEOJK4n+dsvHJpv1yhfOoZ6sH3lSUy5jtkpSyAQ1EWIfBslyC2Iid0msuzYMrzj+hMWN4qdPywndfX3DstTkiSGPdgNuUpm8+JjDstHIBDU0Pz95H96FTJ+rfeWc2UFKG/iJ/j1hjv/fc3bV4YahhrzTGpqKr/88gtgCXUwffp0EhIS2LBhA4GBgTdelibk2fBnWZO+hrdS3+LjJz6iuLCATV99hs7VSOjQ2xySp9Hbmai7A9j2/UnS92QS2NfbIfkIBAILoidfD8uWLeO1114jPj6eiAjLnic5OTnEx8cTFxdHamoqYAlkFh8fz7Jly1rkYik3rRvP9nmW7Re3s+VCMnc9/wqdeoWx7qN3SU/b5bB8w+M64tnewOYlxygrFhuACwSOpPn35H+nx13soFDDs2fPrhNqGCAy0hJzzdPTk7y8PDw8PPDwsATbjIiIuGpitqUwsdtElhxdwtupbxN9TzT3vPw6S//+Gqv++28mvP5/tO/Ww+55KpUKhj/cneVzU9n+QzpDHwixex4CgcCC6MnXQ32hhn+PtLS0FmeqsaFSqHgl8hXOFJzhmyPfoNHpGP/am7h4evL9nL+Rdfa0Q/L1DXCld2wHft10noxT+Q7JQyAQCJGvl7lz5zJixAjmzJnDpEmTrvlcQkJCda/fFpK4JTKkwxBi2sfw8b6PySnJQWd0Y/yf/oGTWsOKf/2FgszLDsl34D2B6I0akhYdobKyyiF5CARtHlmWm/To16+ffCWHDh266lp9FBQUNOi55kBDf1NjSExMvOl3T+adlMO/CJff3Ppm9bXLZ07J70+ZKH/2h4EBu0cAAB4xSURBVGmyOT/PDiWsJ989l+UPpv8i71532q7pNqYuWiOiPurSGuoDSJUboLGiJy8AINAYyAPdH2DF8RUczTkKgHenLtw7668UZmXy3f/7G2XFRfbPt483gX282bX6FPmZ9k9fIGjrCJEXVPNM+DO4qF14a9db1atf23cP5e6Zr3L59El+ePufVJTbfwvBIZNCkJQSm74R2wUKBPZGiLygGqPGyLPhz7IjYweJ5xKrrwf168/Ip//A2QP7+OmDd6iqsm+cG4O7hoFjgzh3OJdjOy/ZNW2BoK0jRF5Qh4ndJhJkDOLt1Lcpq6yJTtlz2O0Me/gJjm1PZuOCeLv3uHsNa49vgCspy49TYro1G44LBG0BIfKCOjgpnHgl6hXOFZ7jm8Pf1LkXOeY+ou4Zz74Na9m2/JtrpHBzKKzbBZaaK0j57oRd0xYI2jJC5AVXEd0+mqEdhhK/P57s4uw694Y89Dg9Y+PYtvxb9vy82q75enUw0GdER45svchvRx2/a5VA0BZotMhLkjTHep5W69oESZLiJEma1dj0m4JrhRZuTeGGr8cfI/9ISUUJH+z9oM51SZK4Y9rzBEUOYOPCeI5s3WzXfCNHB+DqpSXpm6NUlIvtAgWCxmKPnvw0SZJOAukAkiRFAMiynADk2b4LWhYBxgAe6P4A3x3/rtql0oZCqWT0H2bRvlsoP33wH07v32O3fFVqJbEPdSfvUhG7fzpjt3QFgraKPUR+qizLQVZRB5gE5Fk/pwNxdshD0AQ8Hf40rmpX5uyac9VEq0qtYdysN/Bs34Ef3/4nGSfsFzq4Y6gHIf19Sfv5DDkXHLsHrUDQ2pEa6yVhNcmkARGyLM+VJCkeiJdlOU2SpDhghCzLs694ZxowDcDX17ff4sWL66RpNBoJDg4G4N1973I8/3i9ecuyjCRJN1zmrsauvBj+4jXv7927l7/+9a906dKFPXv28OOPP3L69Ol6r73wwgv07duXxMREfvjhBwICAupN88SJE+TnOzZGi8lkwmAw2DXNzYWbWZazjKe8nyJcF37V/XKziSPff0tleRndxz2A1t3TLvlWlMicWCujcYUut0s3/O/siLpoyYj6qEtrqI/hw4fvlmU58nrPNToKpSzLcwEkSRphFfWGvDMfmA8QGRkpx8bG1rl/+PDh6uiSarUapVJZbzqVlZXXvPd7qNXq341eqdfryc/PZ8GCBcyePZujR4/i4eFR77Xg4GAWLFhAWloaX3/99TVj2Gi1Wvr27XvDZb0RkpKSuLIuG0tMVQx7Vu1hXfE6nhn5DGql+qpnIvtFsPgvs/5/e+ceFld17/3Pmht3MlxDgBGYQAi5B0ii8UYMibVaNRFMtbFqjoVaPdZLDUbP8Zy+vmqDb2172rd9SNR4okeDEJPGU49vIAZtajQBNGogJoK538gQIoQQbuv9Y4ZhgOEOITOzPs+zn9l77bX2Xvs3e777N2ut/VscLv5v7vpfLxEQEjoi544KPM6H6/cRrpvE1GujBlV2NGzhyih7dMWT7NGvyDt2qDpQLaUstu2rlVIWAhbAjLWpJtiWz2hLHzI5c3sP4Vs/SqGGwXloYXcNN9wXHUMqs4uyebPyTVZMW9EjT1BEJEtX/Zp3fv0UG194lqWr/p3A0PBhn3vyVRP45tOTfPJuFbEzQvEb5zXsYyoUnka/bfJSyjVOlo7291KgY32ibTsfq9hj+yzGA3DlcMP9MT9yPmnRaaz5cg1nLpxxmmd83ERuf/JfOXf6FOsee5CdhW/T0nxxWOcVwjp2vq2lnR0FzpvsFApF3wyr41VKWQ7cKYTIAKqklOW2NGxNN3Ud2+6Ku4Qb7o8nUp/gYttF/vT5n3rNY5o6g/tf/gvm5Dl8UvBfvP74g+z/dMew3o41jvcl5aYYvi09zcGvnD9gFApF74xEm/yagaS5EsnJyfbJQlau7Bzq7yytqqrq0lZujIgdF8vdk+/mjYo3WJa4jKQQ5zNGBYaF86PHnuLI3i/Z/voa3vvdbzBNmc6C+7IIi3HeKd0fyTfGcGD3KT5+ez9Rk4LQew2+H0ah8FTUG6+KAZM9Mxujl5Hc3bn9euemqTNY/ps/kP7AL6g5cog3cn5J8St/5kL994M+r1anIW35ZOprm9j1XvVQq69QeCRK5BUDJtAQyMOzH6b0VCnFh/vvatFotcxc9ENW/D6PWTfezJfbPuC1X2bx+Qfv0d42uLdZI+ONTLk2kj3bjlBzuH6ol6BQeBxK5BWDYmnCUhKCEvht6W+52DawjlUf/wBuuD+bn67+D8LjJvLhujzeyHmEw1/vGdS5r7p9It4BBra/uY92NV2gQjEglMgrBoVOo2PlnJUcazjGGxVvDKps6BWxZPzL/+bWJ56m5WITBc89w5bfvsC50ycHVN7bT8+1dyZQc7ier0qODaX6CoXHoUReMWiunHAlC0wLWPvlWmoaawZVVghBwtz53Pfbv3D1snv4bk8Z6x5/kB0b3qClqanf8vEp4cRMC+HTLdXU1/afX6HwdJTIK4bEE6lP0NzezB8//+OQyusMBq5cuowVv8sjYe58PtuUz2uPZVO5o6TPTl0hBNf9eBJIycdvq+kCFYr+UCKvGBIxgTEsT1rO5m83U2GpGPJxAkJCufmRJ/nxr3PxMwbx/h//Dxv+LYdT1b1PHBIY6sO8W80c/MpCVfng/kkoFJ6GEvkRpLCwcKyrcEnJmpFFkHcQq3f1jFI5WKImT+Enz7/M4uxHqDt5nDeffoytef9B47k6p/lnLIgm7IoA/p6/n4uNarpAhaI3lMiPIPn5+WNdhUtKgCGAh2c/TPnpcrYe2jrs4wmNhuk3LGbF7/NI+eFt7P1oG689mk3Z3zbT1tpVyDVaDWk/SeRCfTM7N6ux8wpFbwz7jdfR5uQLL3Cxcp/Tfa1tbdQOIQqlV9JkIp5+utf9HbNAmc1mSktL2bZtG0ajkczMTOrq6sjOzsZoNJKXl0dwcDDZ2dnk5+dTXFxMZmYma9euxWg0DrpersjS+KVs2LeBl0tfJs2Uhpd2+EHEvHz9SPvpA0xfeCMl61+hZP0r7Cn+gAX3/oy4WSn2fOExgcy4wcSebUdInDueCfGeYXOFYjAoT74XamtrycvLIz09ndLSUnJzc1m0aBFFRUXk5+dTUFDAqlWryMvLIzk5mdWrV5OamkpBQYHHCDyAVqMlZ04Ox88fZ/3e9SN67JAoE0uf+nduX/kssr2Nd1/8Nzat/jVnT3QOn5z7ozj8g73Y/l/f0Naqxs4rFN257D35vjzuSxlquKqqitraWsrKyqirq+OZZ57h+eefp66ujry8PLeNQDkQ5k6Yyw2mG1j71Vpuj7+dMN+wETu2EIKJKXOJmTGbz/9nC5++u4HXn3iIlJtv48qlyzD4+HL9jxP525+/5POth0n9YeyInVuhcAeUJz9AUlJSWLZsGXl5eRQVFTFr1iwKCgrIycmxBy7zZH6V+ita21v5Q/kfRuX4Or2eObfewYrfryHpmjR2b9nIa49ms/ejbcRMC2Zicjil7x+k7lTjqJxfoXBVLntP/nIhKyuLzMxM8vLyMBqNzJkzh6KiIoAuIYYXLVrkkZ69KdDE8inLWff1Os41n8MUYCLaPxpTgAlTgIko/yj0Wv2wz+NnDOIHv3iUmYtvYvu6NXzw59/xxda/cVXG/Ryp1FDy1j5ue3R0Z+BSKFwJJfJO6C3UcEFBQZd8jvsAu+h7KlnTs7BcsFBZW8lnJz7jQusF+z6N0BDhG2EV/4BoogM6HwCmABMBhsE1u02IT+Su516i4u/b+ftbr7PpN6uITLySo5Uz+ObTCSN9aQqFy6JEXjFi+Bv8ef6a5wHrJOuWJgtH6o90WY7WH2X7ke3UNtV2KTvOaxwmf5P9IdAh/tEB0YT7hqMRPVsWhUbD1OsXkjD3Kj7d9A7lf9tMe3s52177hoTbZ12Sa1YoLneUyCtGBSEEoT6hhPqEMju8Z/PJ+ZbzHK0/2uMB8NWZr9h6aCttsjMUsZfWiyj/qC7Cb/9H4B+NwceX6+6+j+k3LKZobR5Hvv6Iivw9JJrCiJmhxF7h2SiRV4wJfno/EoMTSQxO7LGvpb2Fkw0ne/4LaDjKrpO7ujQDCQTj/cZ39gHcZiLYx8TZshIKn/8X4uZdTfqKLAKNIZfy8jyadtnO2aaznLlwpstiabIQb4znB7E/wFfvO9bV9BiUyCsuO/QaPaZAE6ZAU499Hc1A3f8FHKk/wsdHP8bSZEEToiElaRHTq+Kp/uwT/m/ZJ5ROP0ttnB5/gz+BhkD8Df4EGALw1/fcDjAE9Njnp/dz2mTkSTS2NPYQbmdLbVNtl39iHXhpvbjYdpHc3bncYr6FzEmZTh/yipFFibzCpXBsBpoV3rMpprGlkSP1R9j66VYiF8dxanM8TYe3M/9zSWtNEJa0IOr0TdQ313O84Tj1zfU0tDT0OwGKQNgfAB0PhAB9QK8PiwC99UHhp/dDr9Gj1+rRaXTWddui0+gQQoyWqQZEW3sbtU21AxLvxtaew1O1QkuIdwghPiGE+oQyOXiy/fsJ9QklzDeMUO9QQnxC8NH58EXNFxR8U8CmA5vI/yafGaEzyJiUwY2xNyrvfpQYtsgLIZIBM4CUstCWlgHUAclSytzhnkOhGCi+el8SgxM54XuCtCvTaJ8r+Wr7tXz8diEc20HkhkbuvPunJN90CxpNZ0iM5rZm6pvr7aL/ffP3NDQ32Led7Ttx/gQNddbt8y3naZeDf+O2u/Drtfqu2w5pveW1p/dSVqfRsff7vXxR9oVVsJvOcKbRKtxnL551Wm9/vb9dqKeETOki3I6L0cuIVjPw0CKzw2czO3w2OXNz2FK1hYL9BTz7ybO8tPslbplo9e4TghIGbUdF74yEJ79KSpkphFhpE3wApJTFQgizECJZSlk+Aue55KSkpFBWVuZ0X3FxMQUFBepFqMscjUYwc2EM5tkPUfRqCoe+KOSj9WvZW/IhP/znxwi7IhYAg9ZAiI/VIx0KUkoaWxvtD4OOB8L5lvO0trfS0t5CS1uL9dNx6Z7WbduxbFNr04DKSpxHBNXV6Qj2CSbMJ4wIvwimhU5zKtwdXvdoMs5rHPdMuYflScspO1VGwf4CCvcX8va+t5kVNovMxEwWxyzGW+c9qvXwBIYl8jaPfTdAh8cuhFgNdAwYrwbSAZcU+d4EHiA9PZ309PRLWBvFcAgI9mbJr65n/+5EPly3hTNHinlj5SOk3noH8zPuQmcwDOv4Qgj89H746f2I8IsYoVoPHiklbbKti/C3trey69Nd3HzDzZddv4IQgtSIVFIjUnmq6Sm2VG2hcH8hz+x4htW7VnPrxFvJmJTBROPEsa6qyyKGEwfcJugA+UC6lDJXCJEH5Ekpy4UQ6cAiKWVOt3JZQBbA+PHjUzZs2NDluOPGjSM+Pr7f87e1taEdQhTKseDbb7/l3Llzo3qOhoYG/P39R/UcrkJftmi9KDm+uxHLNx/R3lyBwT+I2IWLCYjs2dHrLrjSvSGl5MDFA/yj/h/sadxDG22Yvcxc438Ns/xmoRfDf3PalezRGwsWLCiTUqb2l28kRN5iE/eVWD33RfQj8o6kpqbK0tLSLmmVlZUkJSUB8Pd39nPmSIPTskMV+VCTP9feOanffB3NNdXV1eTk5FBXV0dmZiZZWVmUl5eTn5/PsmXLnIYl7o7jNY0WJSUlpKWljeo5XIWB2OLwXgtb137A96feR7afY8r1i1hw7z/h7efaP35nuOq9Yblg4a9Vf6VwfyFH6o8wzmsct028jYxJGcSNixvyccfKHg3NDeyr3UdlbSWVlkoenv0wkf6RQzqWEGJAIt9vc43N6+5OtZSyGLBgFXawdrTOsX0G29KMtjwujdlstoc0SElJISurq0lqa2spKioiJyeH0tJS1YzjIlwxNYSf/mYZOzfN5IsPCqj4qJiq0l0szv4FCXPnj/nIFwWE+ISwYtoK7pt6H5+d+IyC/QW8VfkW6yvWMydiDpmTMll4xUIM2uE1t40G5y6es4t5paWSytpKDn5/0L4/zCeMjEkZQxb5gdKvyEsp1/SxuxDIsK0bsbbPVwMdTxczUDycCvblcY9mqOHu5ObmYrFYqK7uOQtR97DECtfB4K3j+rumMfnKK/h/az/kzMEtvPfyi8TOnMPinz9EQHDoWFdRgTX20VWRV3FV5FWcuXCGzd9upnB/ISs/XkmQVxC3x9/OHZPuICYwZkzq1xGzqUPMKywVHGvonPcg0i+SpJAkbjHfQlJIEknBSSMakrsvhtXxKqWsFkLU2TpgQxw6X1NtTTV1rjqyxpHc3FzMZjMrV670uHlcPYXxcYH85LlbKf9gOjs3buTgnk947Zc/5/rl9zNz0U0IzeXVYenJhPqE8sD0B1gxbQU7j++kYH8B6yvWs27vOuZFzCMjMYOFpoUjEvW0O1JKTjeetgt6RW0FlZZKTjWesucxBZiYFjqNzEmZdkEP8g4a8boMlGEPoXTw9AudpLkF6enpZGZmenyUSXdHq9Uw5+aJxKc8RNGryRyreJdtr/2Fr0s+5KaHHiUk2n07Zl0RjdBwddTVXB11NacbT7PpwCY2HtjIkx89SbB3MEvil3DHpDswBQzte5NScuL8CSosFVRYKuzCbmmytkALBLHjYkmNSCUpOIkpIVNIDE4k0BA4kpc5bNQbr30QHGztWkhOTqaqqqrLvuTkZJKTra8FOAtLrHBdgiL8yFy1kL07JvPRm3/l1Hfb+c8n/5l5SzKZt+ROdPqR9xAVwyPcN5zsmdk8MP0B/nH8HxTsL2Dd3nW8+vWrzI+cT8akDNJMaeg1zr+7dtnO0fqjVkG3eeeVtZWcu2gdEacVWsxGM9dEXUNSiE3QgxJd4i1dJfJOKCwsJC8vj+zs7LGuimKMEBrBtOuiiZ3+AB+un03V7o18uvFtKnd8zE0PPUpU4uiOlFIMDa1Gy3XR13Fd9HWcPH/S7t0/XvI4oT6hLIlfwpKEJZxsOcl7Ve/ZvfN9tftoaLGO4tNpdCQYE0i/Ip0pIVNICk4iISjBZV/MUiLvhIyMDDIyMvrPqHB7/IO8+NEjV1H9eTzF6/6H72s+YMOzK5mRfhPX/eQ+vHwvf0/OU4nwi+DBWQ/ysxk/Y8exHRTsL+CVr15h7VdrrRmOW4OmJQYlcrP5ZrugxxvjR6U9f6xQIq9Q9IMQgonJ4UQl3s2Od2by9faNfFn8Pgd27WRx9sPEp84b6yoq+kCn0ZFmSiPNlMaJhhNsPbSVk9+dZOnVS4kbF4dO494yqIYMKBQDxNtPT/r9s8h45nGCTffRdF7LX196js0vPc/5urNjXT3FAJjgP4F7p97LPP95JAQluL3AgxJ5hWLQRCcGcc8LS5h3x9PofK6hqnQXrz6SzZfbPmA4b5ArFKOBEnmFYgjoDFquvmMSdz/3EBGTH6S1LZiiNX9iw7NPcfbEsf4PoFBcIpTID4Hy8nJycnoNx6PwIMJMAdz17GLS7n0Kr4DFHD/wLa8/8RCfvfsOba2tY109hUKJvEIxXDRaDcmLY7nnxZ8Rm/xL0MSxI389//nkIxz++ktam5vHuooKD8b9ex0UikvEuDAflj55Lft2JlDyxvvUnSyi4LmnQWjwDRyPnzEK36Ao/IxR+AVFofcaaLTL4bfznzrczs6z3w6ixCCCs41O1lFDAqcOtbOzrqrfvKPN1GsiCQwd3QlaLnuR3/76Gk4f6hkUDKCttQ2tbvChhsNjzCy4z1lwTSvFxcXk5eURHBxMdnY2ycnJZGdn24OTrV69mvLycrKzs/sML6zwPIQQJM2fQMy0e/jorZlUlZXR1nqapgs1XKjfhzzUGVZbaPwRunA0ujDrog1HaI1Oo1+KYcpjezucPXB0QHl7m1mql8yjk3eUkUDt/sNjXQ1ipoYokR8LCgoKWLVqlT1swZo1a5g4caI9fEF5ebkKL6zoE99AAzf9PJXOgKxWGr8/R83B76g5VM3pQ99Rc7Aay7HdtLZb51nVe3kTFhNHWEwc4bFmwmLjCDXFoPca3tuWrhpPfrTwJHtc9iLfl8c9WqGGc3Jy7JOE5OXlUVZW1iPEgQovrBgKvoHjiJkxi5gZs+xprc3NWI4e5vShamoOfsfpg9VU7ihhT9H7AAihISgyyi784TFxhMWa8TOOXWRDhetw2Yv8WNAxSUhHs01KSgrFxcV2z16hGEl0BgPjzfGMN3dOeSml5PuaU5w+WM1pm+d/4sA+vvnkY3seP2OQ1et3EP6gCZFoNK4xJabi0qBE3gm5ubn2sMKrV68mOTmZzMxMFi1ahNFoZNWqVWNcQ4W7I4RgXHgE48IjSJg7357e1NBgbepxaPI5/N+baW+zDtfUGbwIvSKG8BizVfxj4wi9InaMrmJgtLW20tbSTGtzM60tzbQ2t9DafJG2lhbbtjW9rbljvaVbfuvS1mLdZy/b7FDWlt7a0kJbczMtra3sfXMNQgjrotHY1jUIjbCvI6z/pLrmEdBLfut6R34BdC0nNBoQnXmuXracUNPoTnQyrDleR4L+5njti0s5M9RwUXO8Xlo8yRZtrS1Yjh6h5pC1qafG1tbfdN42N7IQaA1e6A2Gzu7bDrGybwqwbQvbfnu+jlIChzKCzlVneRzLd+Zrb2u1CbFNtFuakbb+iKGiM3ih0+vRGgzoDAZ0egNavd6ebk8zGKz59AaOHT9GVGQksl0iZTtSSvs6UiLbbWkOC/a0jvwOeWzryHbbcWz52qW1I9vJeaSU/ODBR7v8gxsMIzbHq0KhuLzR6vTWtvpYM1OvXwhYm3vqLTVWj/9gNQcq9xIZGQV2p052hmCQDiNqpOzM0i1Px/AYq5hJh2SHdIdPpMM4HVsZjU6HzmBAq+8U5A4h1nZs20VZj07vhc6g75rfJuZavQGtTjekuXg9yQlQIq9QuCFCCAJDwwkMDSc+dR4XPUjUFF1Rb7wqFAqFG3PZivxY9xWMJO50LQqFwrUYlsgLIZKFEFIIUWVb8mzpGUKIdCHEkCY99fb2xmKxuIU4SimxWCx4e7vm1GEKhcK1GW6bfLCU0tYZL5KBOtsnUspiIYRZCJEspSwfzEGjo6M5evQoNTU1feZrampyCfH09vYmOjp6rKuhUCg8kGGJvJSy2GEzVUq5RgixGiiypVUD6cCgRF6v1xMXF9dvvpKSEmbPnj2YQysUCoVHMSKja4QQ6cA7tk0jUOuwO8RJ/iwgC2D8+PGUlJQM6bwNDQ1DLuuOKHt0omzRFWWPrniSPUZqCOWibl59n0gp1wBrwPoy1FCHdnnSWNeBoOzRibJFV5Q9uuJJ9uhX5G1ed3equ4m6Y1CXOiDYtm4ELEOvnkKhUCiGQ78ib/O6e0UIYe6WlE9nfFUz0KeHX1ZWdkYIcai/evRCKHBmiGXdEWWPTpQtuqLs0RV3sMeAgt6MVHONfVYPKWW5ECLV1k5f19/IGill2FBPKoQoHUjsBk9B2aMTZYuuKHt0xZPsMWyRl1JWA9nd0vr0/hUKhUJxabhs33hVKBQKxfBxdZFX/xi6ouzRibJFV5Q9uuIx9hjzePIKhUKhGD1c3ZNXeDCOsZGcxUsaaJpC4c64bDx5IUQG1jH5yVLK3LGuz2jj8L7CRCllji2thw0Gmubq2EZvLQJyncVL6sjXX9pg4ypdjtiuzQwgpSy0pXnyvdFxTeaOQSCebA+X9OQdf9Q4BEVzV2yCVmy7Yc02T7SHDQaaNkaXMZosw/rDhM54SQNNcwdW2cTdPJj7wB3vDds1dLysWe3p9gAXFXnc98faG2Y6r7Hatu2xwmbzwB1fsnMWL2mgaS6NzfPcDSClzLX9M/HYe8PGatunWdnDdUXe7X6sfSGlXOPw7kEyUIoHCxudYTMUMAcIsXmiHf0MHntv2ES9Wghxls5r81h7gOuKvEdi+/tY7g7tyEPFiRcPzuMlDTTNHbB03BM2z95jEUIYsX7PLwJrnYRd8ThctePVXX+s/ZHe0elK7zYYaJqrYrb9cIOBYNuDr7d4SQNNc2UsdIYVqcPq2XvqvQHWEOYvSinrhBDVQEdHqqfaw2VFflBB0NwBIUSWwwiAdDxU2BxGj2Rh/SH2Gi9poGkuTiFWIQOrPXZjFX2Puze6I6UstN0nxXiwPVxS5AcbBM3VsV3naiFEDlZPI9PDha3LnAQO287y9Jvmykgpq4UQdbZmmhAHR8Aj7w0pZa4QYqXNiw92GELpkfYA9carQqFQuDWq41WhUCjcGCXyCoVC4cYokVcoFAo3Rom8QqFQuDFK5BUKhcKNUSKvUCgUbowSeYVCoXBjlMgrFAqFG/P/AeNetgXYCw47AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "####################################\n",
    "   ### EMERGENCY ### THIS GUY ###\n",
    "####################################\n",
    "\n",
    "#generating data \n",
    "# alpha_data = 10\n",
    "# n = pow(10,5)\n",
    "# d = 2\n",
    "# X = alpha_data*np.ones((n,d))\n",
    "# X[:,1] = 2*(np.random.randint(2,size=n)-0.5)\n",
    "# Z = np.random.rand(n)\n",
    "# inds = Z>pow(alpha_data,-2)\n",
    "# X[inds,1] = 0\n",
    "# Y = 2*(np.random.randint(2,size=n)-0.5)\n",
    "# X[:,1] = Y * X[:,1] \n",
    "\n",
    "wst = np.random.randn(d)\n",
    "wst = wst/np.linalg.norm(wst)\n",
    "# wst = np.zeros(d)\n",
    "# mu = np.random.randn(d)\n",
    "mu = np.zeros(d)\n",
    "w_sgd = np.random.randn(d)\n",
    "w_sgd = w_sgd/np.linalg.norm(w_sgd)\n",
    "w_shb = w_sgd.copy()\n",
    "w_hhb = w_sgd.copy()\n",
    "\n",
    "\n",
    "T = 10000\n",
    "ss = 0.1\n",
    "\n",
    "def get_obj(w):\n",
    "  return 0.5*(w.transpose() @ S @ w) - w.transpose() @ S @ wst\n",
    "dis_sgd = []\n",
    "dis_shb = []\n",
    "dis_hhb = []\n",
    "dis_net = []\n",
    "itrs = []\n",
    "pastw = w_shb.copy()\n",
    "pastwh = w_hhb.copy()\n",
    "w_net = w_shb.copy()\n",
    "y_net = w_net.copy()\n",
    "betah = 1\n",
    "y_past = y_net.copy()\n",
    "beta = 0.9*betah\n",
    "alpha = 0.9\n",
    "I = np.eye(d)\n",
    "\n",
    "w_jain = w_sgd.copy()\n",
    "y_jain = w_jain.copy()\n",
    "z_jain = w_jain.copy()\n",
    "v_jain = w_jain.copy()\n",
    "\n",
    "mu_jain =sigma\n",
    "KK_jain = np.sqrt(sigma*3)\n",
    "beta_jain = 1/9*np.power(KK_jain,1)\n",
    "alpha_jain = 3*np.sqrt(5)/np.power(KK_jain,1)/(1+3*np.sqrt(5)/np.power(KK_jain,1))\n",
    "\n",
    "jain_list = deque([])\n",
    "dis_jain = []\n",
    "\n",
    "w_sch = w_sgd.copy()\n",
    "z_sch = w_sgd.copy()\n",
    "v_sch = w_sgd.copy()\n",
    "\n",
    "mu_sch = sigma\n",
    "rho_sch = 2\n",
    "\n",
    "eta_sch = 1/rho_sch\n",
    "gamma_sch = 1/np.sqrt(eta_sch*mu_sch*rho_sch)\n",
    "beta_sch = 1-np.sqrt(mu_sch*eta_sch/rho_sch)\n",
    "\n",
    "\n",
    "dis_sch = []\n",
    "\n",
    "for i in range(T): \n",
    "  x = X[i,:]\n",
    "  y = np.dot(x,wst) #+ np.random.randn(1)*0.01\n",
    "  w_sgd = w_sgd - 5*ss*(np.dot(w_sgd,x)*x-y*x)\n",
    "  Q = 2*alpha\n",
    "  rr = 0.9*beta\n",
    "  rr2 = (Q-1)/(Q+1)\n",
    "  temp = y_net.copy();\n",
    "  w_net = (1+rr)*y_net - rr*y_past\n",
    "  y_net = w_net - 3*ss*(np.dot(w_net,x)*x-y*x)\n",
    "  y_past = temp\n",
    "#   y_net = w_net - ss*S@(w_net-wst)\n",
    " \n",
    "  \n",
    "  shb = .1*ss\n",
    "  temp = w_shb\n",
    "  w_shb = w_shb - 1*shb*(np.dot(w_shb,x)*x - y*x ) +  0.99* (w_shb-pastw) # beta* (w_shb-pastw)\n",
    "  pastw = temp\n",
    "  temp = w_hhb.copy()\n",
    "  shh = ss\n",
    "  extra = w_hhb - pastwh\n",
    "  rr2 = 0.9\n",
    "  w_hhb = w_hhb - 2*ss*(np.dot(w_hhb+1.5*extra,x)*x - y*x ) +  0.98* (w_hhb-pastwh) #2*shh*np.outer(x,x) @ w_hhb + 2*shh*np.outer(x,x) @ pastwh \n",
    "  pastwh = temp\n",
    "#   w = w - ss* ((S @ w) - S @ wst)\n",
    "\n",
    "  sjain = 1/3/np.sqrt(5)/mu_jain*KK_jain\n",
    "  djain = 1/3\n",
    "  y_jain = alpha_jain * w_jain +(1-alpha_jain)*v_jain\n",
    "  w_jain = y_jain - djain * (np.dot(y_jain,x)*x - y*x )\n",
    "  z_jain = beta_jain *y_jain +(1-beta_jain)*v_jain\n",
    "  v_jain = z_jain - sjain * (np.dot(y_jain,x)*x - y*x )\n",
    "\n",
    "  jain_list.append(w_jain)\n",
    "  #if np.array(jain_list).shape[0] == 2:\n",
    "  # waste = jain_list.popleft()\n",
    "    \n",
    "  b_sch = np.sqrt(mu_sch)/np.power(beta_sch,(i+1)/2)\n",
    "  a_sch = 1/np.power(beta_sch,(i+1)/2)\n",
    "  alpha_sch = eta_sch*b_sch*b_sch*beta_sch*gamma_sch/(a_sch*a_sch+eta_sch*b_sch*b_sch*beta_sch*gamma_sch)\n",
    "\n",
    "  tmp_w = w_sch\n",
    "  w_sch = z_sch-eta_sch*(np.dot(z_sch,x)*x - y*x )\n",
    "  z_sch = alpha_sch*v_sch+(1-alpha_sch)*tmp_w\n",
    "  v_sch = beta_sch*v_sch+(1-beta_sch)*z_sch-gamma_sch*eta_sch*(np.dot(z_sch,x)*x - y*x )\n",
    "\n",
    "  if i % 1000 ==0: \n",
    "    dis_sgd.append(np.linalg.norm(w_sgd-wst)**2)\n",
    "    dis_shb.append(np.linalg.norm(w_shb-wst)**2)\n",
    "    dis_hhb.append(np.linalg.norm(w_hhb-wst)**2)\n",
    "    dis_net.append(np.linalg.norm(w_net-wst)**2)\n",
    "    #dis_jain.append(np.linalg.norm(np.array(jain_list).mean()-wst)**2)\n",
    "    dis_sch.append(np.linalg.norm(w_sch-wst)**2)\n",
    "    dis_jain.append(np.linalg.norm(w_jain-wst)**2)\n",
    "    itrs.append(i)\n",
    "\n",
    "plt.plot(itrs,np.log(dis_sgd),label='sgd')\n",
    "plt.plot(itrs,np.log(dis_shb),label='shb')\n",
    "plt.plot(itrs,np.log(dis_hhb),label='hhb')\n",
    "plt.plot(itrs,np.log(dis_net),label='nest')\n",
    "plt.plot(itrs,np.log(dis_jain),label='jain')\n",
    "plt.plot(itrs,np.log(dis_sch),label='sch')\n",
    "plt.legend()\n",
    "plt.grid()\n",
    "# plt.savefig('extra_extrapolation.pdf',format='pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXkAAAEpCAYAAAB2jVLKAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvIxREBQAAIABJREFUeJzs3Xd8VGW+x/HPmZpJ7wXSE3oLIXQQEBBBEduuu9fVBZWAWLGgq26x7HV17e61YLm6u+511wpKR5TeQy9CKimk92Qy7Tz3jwkYitQkJ5k879crr0wmZ878AP0+Z57znN9RhBBIkiRJnkmndQGSJElS25EhL0mS5MFkyEuSJHkwGfKSJEkeTIa8JEmSB5MhL0mS5MFkyEuSJHkwGfKSJEkeTIa8JEmSB5MhL0mS5MEMWhcQGhoq4uPjtS5DkiSpU9m5c2e5ECLsfNtpHvLx8fHs2LFD6zIkSZI6FUVR8i5kOzldI0mS5MFkyEuSJHkwGfKSJEkeTIa8JEmSB5MhL0mS5MFkyEuSJHkwGfKSJEkerNOGvKoKZv99B5/tyMfuVLUuR5IkqUPqtCGvKPDbkfEs2l3EuL9+z5K9x7UuSZIkqcPR/IrXS6UoCmN6hDKmRyj7CmpQhaDJ4eK9ddn8engsob5mrUuUJEnSXKc9km9pQHQAg2ICaXK4KK5tYuLLa3nq630UVlu1Lk2SJElTbRLyiqLcrCjKJEVRFrTF/k9wulyn/BzobeLPNwxg9UPjCLAYKauzUd1oZ39hTVuWIUmS1GG1+nSNoiipAEKI1YqiJCqKkiqEyGjt9/n3PX+g2hnB9f0q8O09AGPPFIzdo1GMRsL8zDw6pTcAGceqmPfPDJLDfZk7LonRySEoitLa5UiSJHVIbTEnfwuwqvlxNjAJaNWQLyovpcqWhsvgy/fr99P/nT+gV52ggNHfiDHcH2NUBKbYBJKSerNi8gBW11p45pv9fDBzGEE+JixGPXqdDHtJkjxbW4R8IFDZ4ueQ1n6DbqHhpER/x/bjE6kI6c/OIXMYfuBtRKMLR40DR00FHK0ADgJLAOgLvGFUcCz2IdvPn0yDP2F9+9FvzCh8kntgjI5GZ7G0dqmSJEmaUoQQrbtDRXkXeFcIkaEoyiRgshDisdO2SQfSAWJjY4fk5V1QW+QzrNm1kYwPK7A4fFG6N3Dnb2IhexeOzAM48rKxFx7HUVaNvcqOo16P6jj3KQi9rwlTeCDGbpEY4xMxJfXFmNgLU0w0hogIFL3+kuqUJElqbYqi7BRCpJ13uzYI+ReAVc1z8jcDiUKIF39u+7S0NHE5Nw35ZsdKDn/ciLfDH2O0nZmPTMLkddoHFKcdavJxHduP/ce9OHKO4ijIx15SjqOiEUe9DnuDHtRzTN/oFYzBvpgiwzDGxmJM6IUpqRfG6BgMYaHofHzQWSwohk67KlWSpE5Ey5BPBdKEEAubV9esPteJ18sNeYB/bf6Cgn/p8HEE4BUtuO2RcWcG/c9RXVBbSGnuIXb+sJaGIwfpp1YT2liDvawWRx046vU4my7sKF4x6tF5GdGZTei8zegsFnQ+3ui8fdH5+qLz9UfnF4DOP9D92NvbPUD4NH/3PvW7YjbLE8WSJJ1Bs5BvfvN03CddE4UQC8+1bWuEPMDbaz+g9osgfO2B+ETr+PXDYzBbLv6ouqrBzpGSOoYnhvDKisNMjIVB3lWoxT/iyNyPPTcLR0EhjpJK7DVOHA0GXDYdqlNBdShAKweyTkFnNqKzmNFZvNB5W9B5+7gHAl8/dH7+6PwC0fm4BxG9n6/7+ROP/fzQ+bgfKxaLHDAkyUNoGvIXo7VCXgjBC6tfhW9i8bMH4xdt4JaHRmL2Nl7y/v65JY+F67OJ9Pdi/uSejEoKPXWjxkqozIGGMrDXI5pqEHXVqLVVqPW1qHXVqPX17q/GBtRGK6q1CdVqQ21yoDpBdSjuAcKpoDp0Pz1u/lmcawrpYukUdBYTem8LOl/3JwW9n3ug0AcEofMPQhcQ2DxQnBg0/Jof+7mf9/GRU1KS1AF0uZAHUIXKU8uexm9Ff/xtIfh3N/GLh4bj5XNpQQ/gdKks3V+MSa8wpV8ky/cXM6lvBEb9ZV5HJgQ4m8BWd+qXvf6Un4W11j1o1NWi1tWgNtShNjSgNjaiNja5B40mm3uwcCi4HLpTvqsOHa7m3wlX61z7ppgN6C1mdD7uqSi9r4/7E4NfAHr/IPTBIeiCQtEHBKAP8Hd/9/dH1/xdnsCWpMvXJUMewOFy8NCSx4j6bgQBtlACunlx00NpWHxNl73vqgY79/wrg9zyBu4cm8ivhsbgY+4AR7VCgL2hxQBRe+bgYatFNNTgqq1Cra1Bra3FVV+HWt+A2tCIq7EJtdGOalfPMVDoWmVKSudlQO9jRu9jQefnjd7Pr3lACEAf1DxAhIajD45AHxiIPiAAXUCA+1OEnG6SJKALhzxAo6ORexc/SNL6KwlsCicwyosbH0rD4nf5QQ+wJ7+ad9dlcd2g7lzZO5y6JgchntIQzWlzDwpNNWcfKE58smgeLFx1tc1TUg24GqyojU24Gu24bKr7XIVdwWXXub8c7p8veZBQQG/Ro7cY0fmY0ft6off1aR4k/NEFBqEPDEYfFII+NAJ9eHcMkdHogkJRdB7RpkmSTurSIQ9QY6sh/et7GLBlGkHWSAKjLNwwfwje/q0T9CfszKtk1v9uZ0ZKd2aPTSQ2xLtV999pOe3uTxQnB4taaKpFWGtQq8txVZbjqq7EVV3t/lRRV4+rrhFXg3uQUK0OXE1q8wDhHiiE8xKDWhHovcBg0aH31mPwNaP380Lv740hwA99YAD6oEAMIaHoQ8PQB4ejeAeA2Q/M/s3f/cDo7e5xLUkdQJcPeYCShhLu+noOw3b8gmBrFIERFq5/KBWfgNY96i6ta+Kjjbn837ZjfDZ3FElhclqhVaiuUz9F1FXiqijBVVV2cpBQq6txtRgk1IYmXI02XI1OnI0uXE2c9yK4MygCvUlFb1YxmFX0Xs2PvQR6HxMGPy/0ft7oA3wxBAagDwxE8fY/c1D4uS+TL+jkeQnp8siQb5Zbk8vsRXczdvethDR2IyDcwvXzU/ENav3plQabE2+Tnv/dmMsPR8qYe0UiI5NkQzRNCYGw1uMsKcBVUoCz9Diu8lJcFeU4K92fJFzVdThr63HVWnHW21Ctzot9E/Qmgd7sQu/VPDCYTwwMKgaLC6PFhcGiYvByoegBo89p4e976gBh8m3xO/8W27T42eQLRov8dNFFyZBv4UDFAe7+5l4m7p1FaGM0/mEWrp8/GL9grzZ5P5vTxaJdRbyzLgs/LyP/Th+Bl1EeuXUWwuHAVV2Ns7IKV1UlzooKXJVV7oGhvARXRTmuygqcVdW4qmpx1Te6T35fIL25OfBbhr/F1fylYrS40JtVlAv5AKLof2YgODFYnO3ThP9pg0vzdvoOsIhAumAy5E+z9fhWHlj2EFMOzCa8IRa/EC+unz8Y/9C2a0qmqoJd+dUMiQvi/fXZWEx6bkqNloHvYYTL5f5EUFn508BQWYmrohJnRTnO0jKcpaXur/JyUC/gnsQ6BYO/FwY/EwZfPQYfBaNFxeDlwGCyYTA1YjDUo9dZW+9A3uj98wOCyfccA0XL53zB4CU/XbQDGfJnsSpvFU989xRTD84hoj4e32Az189PJSCs7btP7sit5K0fsthXWMOcKxK5a2xim7+n1PEIlwtnRQXOklKcZaUnw99RWup+rvlnV1XVBe1PMZkwhIViCAnEEByAIdAHY4A3hgATBl8DBh8Fg0VFr7OdtrS2/oyVU9BKWaAznH8w8PIHc/PJbS//Fs/5g1eA+7v8ZHFOMuR/xudHPuf59S8w7dBcIusT8A0yM+PBwQRGtM+qmMPFtewtqOGXaTEs3lPEsPhgIgPaZtpI6rxUux1XWRmOFsF/YlBoOSCo9fUXtD+dvz+m+HhMcXGY4uPcj+PjMcXFo/f1cX+6cDSeGfxnXKx3+rLa07ZrqgXV0Tp/CUbvFuHvd/aB4IwBovn7iccGD1nafBYy5M/hvb3v8faOd7nm8FwiaxPxCTAxY/5ggiJ92q0GIQTPLzvMv7fnM6VfBOlXJJEc7ttu7y95BrWhAWdZ2RmfBJxlpw4Gwmb72X3ow0Ixx8VjjI/DfCL84+MxxsSgM19CSJ641uKMTw61J5fSnvX7iUHC1rzsVlzAtNb56M3nGAhOX/V0jvMXhtZdet0aZMifgxCCF7e/yKf7/8M1P84lqiYJb38TMx4cTHC39gt6cF9F+/fNeXgZdcwZl8TRkjp6RPi1aw2SZxNC4Covx56Xhz03F3tuLrbcXBx5edjzjiHs9rO/UFEwduvW4hNAPKYE92Njt25t28NICPcV3GcMBOcYJM62jXqxK6V+ht582kntixwkTpzkNvpAK12YJ0P+PFSh8uSGJ1l+dAXXHrmbyOokLH5GZjw4mJDu2hxR1zY5mPb6eroFWJg7PpEJvcLl8kupTQmXC8fxYux5uc0DQF7z4zwcBQU/f5LYaMQUE3PqABAfjyk+DkN4B/nvVghwWFuEfp37U0LTadNQZ52COu2TSGsNFiinDgJD74Jhsy9tTzLkz8+hOnhgzQNsOraF6zLnEVGZiJevkRkPphAarc3RtNOlsmTfcd7+IYs7xiTwiyHROFVx+Q3RJOkiCbsde0HhyaP/lp8EnCUlP/s6xdv7p7n/5gHAHB+PMS4OQ1BQO/4JWokQPzMFdSGDxGknuB0Np+77yt/DFY9cUlky5C+Q1WklfWU6+0r2c332vYSVJWD2MTDjgcGExWo3bSKEwKUKDhTVMu+TDO4ck8CvhsXgbZIrDiTtqY2N2I8d++nov8VAcK6VQab4ePynTcP/mmmYk5LaseIOwuU8tdOsdwj4RVzSrmTIX4QaWw0zl88kuzKHm3MfILgkDrO3gen3pxAR769pbeBuiPbO2iy25VTyr9kj6BUp5+yljstVXe0+6m9x5G/PzcOWm4tobDy5nbl3b3fgT5uKKTpaw4o7JxnyF6m0sZTbl93O8dpibsl/iICiaExeeqbfn0JkYoDW5QGQU95ATJCFFQdK2JpTweyxicQEy4ZoUucgnE4atm6ldulS6lauQq2rO/k7r0EDCZg2Db+rp2KMCNewys5DhvwlyKvN4/Zlt1PdWM2tRQvwyY/C6KVn+r2DiEoO1Lq8k0prm/hwYy6fbj/GFT3CeP7GAR2jr70kXSDVbqdhw0Zqlyyhbs0ahNXq/oWi4J2Whv811+A35arOOYffTmTIX6JDFYeYtWIWjXYrs0qexJQTisGsZ/q9A+nWo2P9B1fb5GDZvuP8Mi2GVQdL8PUyMDJRNkSTOhe1sZH6tWupXbqU+rXrflrSqdfjM2oU/tOm4TdpIno/OU3Zkgz5y7C9eDtzVs3B6XIyp/JpOBKAwaTjmnsGEd2rYwX9CUv2HuflVT/iZzZw9/gkru4fpXVJknTRXHV11H33HbVLl9KwcRO4XAAoRiM+464gYNo0fMePR+fd+acpnRUVKAYD+oBLmw6WIX+Zvsv7jofWPoRQBffXPo/toAWDUce0eQOJ6ROsdXlnpaqClQdLyDhWxRPT+rC3oJpekX6YDbIhmtT5OKuqqFu5itolS2jcvv1kp0/FYsFvwgT8r5mGz9ix6Ewd72rUlpxVVdgzM2k6ehR7Zia2o5nYMjNxVVUR8cTvCL799kvarwz5VvDFkS/40+Y/oQgdj1hfom6PHr1Bx9S7BxDXL0Tr8s7r/v/bxZbsCmaNTuDWEbH4e136Dc0lSUuOklLqViyndslSrHv2nHxe5+eH3+TJ+E+bhs+I4W17Fe55uGpqsLUI8RNfrvLys26v8/UlZPZsQuekX9L7yZBvJe/ve5/XM17HoBh53PYq5Ttd6AwKU+cMIH5AqNblndeh47W8uzYLXy8Dz10/gAabU56klTo1e0EBtcuWUbt0GbZDh04+rw8Kwu/qKQRMm4ZlyJA2u6+vq74e29Gj2DIzTzkyd5aWnnV7nbc3puRkzCe+eiRj7tEDQ0TEZZ0/kyHfSoQQvLTjJf5+8O9Y9BZ+53yNoi1N6PQKU2b3JzElTOsSL4gQgiaHyhV//Z4re4WTPi6RpDDZEE3q3GzZ2dQuWUrt0qXYc3JOPm+IiMD/6qvxv2YaXgMGXFKYqg0N2LKyfjoybw52Z3HxWbdXvLwwJyWdEuTm5GQMUVFtMuDIkG9FqlD5/cbfszhrMQGmAH7neo3cDbXodApX3dWPpNTOs663qsHOx5tz+cfmPB6f2ptfpMVoXZIkXTYhBLbDh6ldupTaJUtxFBWd/J0xOvqnq2x79jwj8FWrFVtWNrbMoz8doR/NPGUfLSkmE6YTYZ7cHOY9kjF2795mnx7OWocM+dblUB3M/34+awvWEmGJ4DHxMke+r0DRKUy+oy890i7t0mStNNqdOFyCsromnvp6P3PGJTG+Z5hcfil1ekIImvbsoWbpUuqWLcdZVnbyd6akJPynXIVwOE/OmTsKCs56+0bFaMSUkOAO8p49Toa6MSYGRa/9YgYZ8m3A6rQyd9VcMkoziPeL52HxFw6sKkFRYOLMvvQaHql1iRfN4VJZsvc476zNAuCNXw+mp2x1LHkI4XLRuGOn+6KrFStw1dScuZHBgCk+DnOy+4j8xHdTbKymJ3LPR4Z8G6m11zJz+UyOVh2lf3B/7hNPs2tpASgw4Te96Tu6m9YlXhIhBD8cKWNIXBCZpfXsya/mlqGyIZrkOYTDQcPmzdSvXYc+IKA50JMxxcWhdPBlmGejacgrivKCEOIxRVHShRALz7VtZwt5gLLGMm5bdhuF9YWMjBrJXa7H2b4oF4ArftWTAeM7d7OlIyV1vLLyCNtzK/nNiDjmjEuUYS9JHcyFhnxbnSVIVxQlC8huo/1rKsw7jIWTFxLiFcLm45v5t+V/GHWzu23quk+PsHv1MY0rvDw9I/x457Yh/GfuSBpsTgw6HfsLayioajz/iyVJ6lDaKuRnCyGShBCr22j/mov1j+Wdye/ga/RlZd5KPjW9xdhf9QBg4+eZ7FiWq22BrSApzJenru2LyaBjd3411765gQc/3cWh47ValyZJ0gVqq5BPVBRlkqIoC872S0VR0hVF2aEoyo6yFme+O5vewb15e9LbeBu8WZqzlE/1bzP+tl6gwNZF2WxdnI3W5zxay29GxLFuwQR6Rfrz30sPIYSgrM7mMX8+SfJUbXriVVGUF4BV5zqi74xz8qfLKMlg7uq5WJ1WZiTN4DfGe1jz8WGEKhh8VSwjb0jyyKWJt3+4jRqrg7vHJTK5byR6nef9GSWpo2rTOfnmI/HTvya1+N3NzZtWAImX8h6dSWpEKm9NfAuLwcKirEV86nqXyXf2QadT2LXyGBv+c9Qjj3j/d+ZQ7h6XyNtrs3nsi70IITzyzylJnVmrH8kripIKZAshqhVFeRd4VwiR8XPbe8KR/Anbi7czb/U8mlxN/KLnL7jN+26Wv7cf1SnoN7Yb437dC8UDj3aFENTZnJgNOmb8bSMzUrrLhmiS1MY0W13THOi/bD6azzpXwHuaoZFDeXPim5j1Zj478hmfWN9l2twB6I06DqwvYs0/DqGqnnekqygK/l5GzAY9r/wyhcPFtVzx4vcs3nP2y8IlSWo/8mKoNrCpcBP3rbkPu2rn1j63cqtfOkvf3ovTrtJjaASTZvZBp2+/HhdayK9sRAjwNut5ZdUR7hqTQKJsiCZJrUbrdfJd2qjuo3htwmsYdUY+OfQJ/1f/PtPvG4TRS8/R7SWseP8ALqeqdZltKibYm9gQb4x6HaG+Zm5+ZzNz/7GT3PIGrUuTpC5FhnwbGRs9llfHv4pBZ+AfB//B/9V8yHX3D8JkMZC9q4xl7+7D6XBpXWabC7AYeWhyT9YvmMCwhGD0OoX8ykZ++LFUnqSVpHYgQ74NjYsZxyvjXsGgGPjowEd8WvURMx5MwcvHSN6+Cpa+vQ+H3fODHsDHbOCOMQnEBHtTVm/jL8sOM+2NDSzaXYjT5dmfaiRJSzLk29iE2Am8NO4l9IqeD/Z/wL8rP2bG/BQsfkbyD1ay5G97sDc5tS6zXaXGBrHsgbEsmNKLLzIKqbc5Ka5pwtpFBjxJak8y5NvBxLiJvHjFi+gVPQv3LuSz8n9yw8OpeAeYKDxSzTdv7MFm7VpBrygKE3qH8/c7hhHobeLr3YWMeWENr60+QlWDXevyJMljyJBvJ1fFX8Vfxv4FnaLjrT1v8Z8Sd9D7Bpkpzq5h8Wu7aGpwaF2mZuaOS+Lfc0ZSVG3lF+9uRlUFLg9cbipJ7U0uoWxnS7KX8MSGJ1CFygOpD/DLqFtZ9NouasubCI3x5boHUrD4dr7e1q3J5nRhNui546PtBFiMzBmXSO9If63LkqQORS6h7KCuSbyG50Y/h4LC6xmv80Xxp9zwcCoB4RbK8+v5+pVdNNTYtC5TU2aD+9Zqr96SQo8IX277YBt/XLRf46okqXOSIa+B6UnTeWb0MygovLLzFb4s+g83PJxKUJQPlUUNfP3KLuqrunbQg3v55bzxyaxfMIHbR8XjUgUPfLqLFQeKPfLKYUlqCzLkNXJ98vX8ceQfAfjrjr/yddHn3PDQYEKifakuaeSrl3dSW2HVuMqOwcuoJynMFwWY0i+S//k+k8mvruX7w6ValyZJHZ4MeQ3d1PMmfj/i9wD8Zdtf+LrwC66fP5iwWD9qy5v46uUMasrk3ZhO0OkUpg2IYtE9o3l2Rn/8LUaaHC4+2JBDXVPXPWktSeciQ15jv+z1S54c/iQA/731v1lc8BUz5g8mMtGf+kobX72UQVWxbAXQkqIojEoOZUhcEPU2J3vyq7nixe95YflhyurkNJcktSRDvgP4Ve9f8fiwxwF4dsuzfJu/iOn3p9CtRyANNXa+emUXFYX1GlfZMYX6mnnj14NZfO8YGmxOCqut1DQ6yJE9ciQJkCHfYdza51YeTXsUgKc3P82S/G+49r5BRPcOwlpr5+tXdlF2rE7jKjuumGBvnpnRn5SYQA4er+Wmtzcx75Od7C2o1ro0SdKUDPkO5PZ+t/PwkIcRCP646Y8sy1/CNfcMJK5/CE0NDha9touSHHkT7fMZmRTC+gUTGBIXzLxPMjheY6XJ4ZIN0aQuSYZ8BzOz/0weSH0AgeCpDU+xPH8ZU+cOIDElDFujk0Wv7+J4pjw6PR8fs4E7xySw7tEJRAVYWLgum2tkQzSpC5Ih3wHdNeAu7k25F4HgyQ1Psip/JVfN7kdyWjiOJheL39xDwY9VWpfZKeiab7d435XJPDKlJ59sOcbU19fLlglSl2HQugDp7OYMmoMqVN7a8xaPr38c5QqFyXdchd6g48ctxXz7tz1MmzuA2H4hWpfaKSiKwpW9I7iydwQFVY3odQp/WLSfUF8zt4+MI9C7a7eSkDyXPJLvwOYOmkv6wHRcwsVj6x5jTf53TLy9D31HR+FyqCx5ey+5e8u1LrPTiQ7yBuD2kXHkVzYy7q8/8PrqoxpXJUltQ4Z8B6YoCvem3Mud/e/EJVw8uvZRvi/4nvG39mbA+GhUp2DZO/vIypBXfl6K5HA//vqLQax48ApS4wIB+J/vM/mxWK5ikjyHDPkOTlEUHkh9gFn9ZuEUTh5e+zDrCtcx9pYepEyKQVUFK94/wJHtxVqX2mlFBngxtkfYyX44t76/lTs+2s6uY/K8h9T5yZDvBBRFYf6Q+dzW9zacqpP5P8xnQ+EGRt2UzJCpcQhVsOrDg+xaeczjbxDelnQ6hXsmJLPhsQlc2TucgiorQgjWHimTDdGkTkv2k+9EhBC8sP0FPjn0CSadiTevfJNR3UexY2kOWxfnABAQZmHkDUkkDg5DURSNK+78yups3PHRdqwOF+lXJHJ9SndMBnlsJGnvQvvJy5DvZIQQ/Hnrn/n3j//GrDfz5pVvMrLbSHL2lLHpyyyqS9wNzSIT/Rl1Uw+ikgI0rrjzE0KwKauCd9ZmcevwOK7sHY7N6cLPy6h1aVIXJkPeg6lC5bktz/HZkc/w0nvxPxP/h2FRw3C5VA5tKGLbtzlY69xdGRMHhzHy+iQCI7w1rtpzbMoq555PMvj1sFhmjU4gzM+sdUlSFyRD3sOpQuWZzc/wxdEvsBgsvDXxLdIi3f/e9iYnu1YeY/eqYzgdKjqdQr8rujP0mngsfnI9eGvIq2jgvfXZLN5dxDf3jSEuxEfrkqQupl1DXlGUVCFERoufbwaqgVQhxIvneq0M+UunCpU/bPwDi7IWYTFYeGfSO6RGpJ78fUO1ja3fZHN403GEAKOXntQpcQyaGIPRpNewcs9R1WAn0NvIhxtz2ZlXydxxSQyMDtS6LKkLaLd7vCqKMgn4rMXPqQBCiNVA9YmfpdanU3Q8PepppidOx+q0Mu+7eRwoP3Dy9z6BZq68rQ+3PDWM2H4hOJpcbF2Uzb/+uIVDm47LFSOtIMjHhKIo/GpoDKmxQcz5x05+8/5W7HKVk9RBtNaR/CohxOTmxy8Aq4QQq5sHgHMezcsj+cvnUl08vv5xlucuJ8AcwP9O+V96BPU4Y7v8w5Vs+iKT8nx3b/qQ7r6MuimJ2L6yNUJrsTtVtudWMjo5lI835RLsY2Jq/0gMerkiR2pd7XYkfxaBQGWLn2WCtDG9Ts9/j/1vxkePp8ZWw+yVs8mrzTtju5jewfzyd0OZNKsvvsFmKgrr+eaNPSx+YzflBfIqz9ZgMugYnRwKQFyINx9vyuXKl9fy6bZjGlcmdVWaHF4oipKuKMoORVF2lJWVaVGCxzHqjLw0/iWGRw2noqmCu1beRVF90RnbKTqFXsMjufXpEYy8IQmTxUD+wUr+/eftfPfRQeqrmjSo3jON7xXO53eP4pVfDsLR3N545YFiqhvtGlcmdSXnna5RFCX9LE9nN8+5n9jm56ZrbgYS5XRN+2l0NDJn1Rx2l+0m1i+Wj67+iDDvsJ/dvqnewfalOexfW4jqEuiNOgZNjCF1Shxmi2xS2pqEEDzx1T6W7ivm5iHR3DkmgW6BFq3Lkjqp9l5d0zLkU4E0IcRCRVEWAKtbrrw5nQz51ldrr+WuFXdxqPIQyYHJfDjlQ4K8gs75mpqyRrZ8nU0wd9tkAAAgAElEQVTmTnezMy9fI0OvSaDf2G7o5RWerep4jZUPN+QQ6G3ingnJFFQ1nuyMKUkXqt1Cvvlo/T1gthDi8+bn0oFs3EfxC8/1ehnybaOqqYpZy2eRVZNF35C+vH/V+/iZ/M77uuKcGjZ9kcnxzBpAtkloa9WNdia/uo5B0QHMHZdEWnyw1iVJnYS8GEqitLGUmctnkl+Xz+Dwwbwz6R28jec/YhRCkLOnnM1ftWyTEMCom5Jlm4Q20ORw8dnOAt5bl83DV/XkukHdEOKnu1pJ0tnIkJcAKKov4vZlt1PSWMLIqJG8OfFNzPoLuwz/bG0SkgaHMUK2SWgTTpeKKmBPQTVPfLmP9CsSmSEbokk/Q4a8dFJuTS4zl8+koqmC8THjeWX8Kxh1F95cS7ZJaF9CCDZmuhuiZZXV88+7hpMU5qt1WVIHI0NeOsWRqiPMWj6LWnstUxOm8vyY59HrLq61weltEkxeelKvjmPQlTEYZJuENrG/sIbekX6sPlTC/sJaZo6OJ9RXNkSTtL0YSuqAegb15N3J7+Jj9GFZzjKe2fIMqri4S+9Pb5Ngb3Kx5etsPpFtEtpM/+4BGPQ6+kYFUNVoZ+LLa3nq6300OVxalyZ1EvJIvovZUbyDu1ffTZOrid/0+Q0Lhi645FUzZ7RJiPZl1I2yTUJbKquz8e3eImaOiueHH8sI8zPTv7s8Gd4Vyeka6WdtLNzIvWvuxak6SR+Yzn2D77vkfQlVcGR7CVsWZVFfaQMgpk8QI29IJiz2/Es2pUv32Y58Xll1hKQwX+aOS2JMj1CtS5LakQx56Zy+y/uOh9c+jEu4eDD1Qe4ccOdl7c/pcLF3TQE7l+dhtzoB6Dk8guHTE/EPlVd1thW7U2XR7kL2F9bw9Iz+/FhcR3K4L3q5/NLjyZCXzuubrG94csOTCARPDH+CX/f+9WXvs6newY7luez7oQDVKdAZFAaMjybt6ni8fOXt8traHR9tJ6usntljE7l5SDReRnlC3FPJkJcuyGdHPuOZzc8A8OzoZ7k++fpW2W9tuZWti7M5sq0EAJPFwJCr4xg4IVquxGljO3IreWdtFt0CLTwzoz82pwuzQf6dexoZ8tIF+/jAx7y04yV0io4Xr3iRKfFTWm3fZcfq2PxVJvmHqgDwDTIzbHoCvUZEySs625hLFVgdLia89AMzBnXjzrEJRAXIqTNPIZdQShfst/1+y7yUeahC5fF1j7OuYF2r7Tss1o/rHhjMdfenEBrjS32VjTV/P8y/n9tG7r5ytD7I8GR6nYKv2cCie0YjgKtfW883e85sPy15NnkkLwHuqyxf2fkKHx34CJPOxFuT3mJ41PDWfY/mlThbF2VTV+nuW9+9ZyAjb0wmIt6/Vd9LOlN1ox0hoLzexgvLf+Tu8YkMiZMN0TorOV0jXTQhBM9teY7/HPkPFoOFhZMXkhKe0urv43Ko7FtbwI5ludga3CtxkoeEM+L6RALCZE+cttayIVq4n5m//mIQCaE+WpclXSQZ8tIlUYXKUxue4pvsb/Az+vHBlA/oE9KnTd7L1uggY0Uee9YU4GrREydtWjze/rInTltzulSW7S9mXK8wsssayCyt57pB3WRDtE5Chrx0yZyqk0fXPsrqY6sJMgfx0dUfkRiY2GbvV1fZxLZvczi8+TgIMHrpSb0qlkETYzGa5aqQ9rC3oJq/LDtMbnkDd4xJ4Dcj4uTyyw5Ohrx0WRwuB/d9fx8bCzcSbgnno6kfEeMX06bvWVFYz+avs8jbVwGAd4CJYdcm0GdUFDq9PLpsD3vyq/l0+zGevq4/2eX1hPqaZUO0DkqGvHTZrE4r81bPY0fJDrr7duejqz8i0ieyzd+38McqNn2ZSWleHQBBkd6MuD6JhEGh8u5U7ei9ddm8ueYo16V0I31sErEh8nxJRyJDXmoVDY4GZq+czb7yfcT7x/PR1R8RYmn7BmRCCDJ3lrJlUTa1ZVZA3p1KC6V1TXy8KZeMvGr+NXs4dTYn/l7yyuWOQIa81GpqbDXcseIOjlQdoWdQTz6c8iEB5vYJWpdT5cD6InYs/enuVAmDQhl5QxJBkXJFSHsRQqAoCr98ZzNmo467xyUxMilEfrLSkAx5qVWVW8uZtXwWubW5DAgdwHtXvYePsf1C1m51smvVMXavPobTrqLoFPqMjmLYtQn4BMg54/Zic7pYtKuId9ZlMSY5lGdm9Ne6pC5LhrzU6oobipm5fCaF9YWkRaTx1qS3sBja9zL5hhob277N4dDG4whVYDDpSJkUy+CrYjF5Gdq1lq5MVQVVjXZ8zAZ+tXALNw+Jlg3R2pkMealN5NfmM3P5TEqtpYzpPoY3JryBUd/+c7RVxQ1s/iqLnD3lAFj8jKRNS6Df2G7o5TrvdiOEYHtuFe+szWJfYQ1/vr4/V/Vr+5Pzkgx5qQ1lV2czc/lMqmxVTI6bzItXvIhBp81R9PHMajZ9mUVxdg0A/mEWRsxIJHlIuJwvbmc/FtdhMujw8zLw3vpsZo1KIDLAS+uyPJZsUCa1mcTARN6d/C5+Rj9W5a3iDxv/cNH3i20tUcmB3PhoKlPnDiAwwpvaMisr3z/A5y/spOhotSY1dVW9Iv1ICPVBwX0zkymvrePRz/ZQVG3VurQuTR7JS5dsd+lu0lelY3VauaXXLTw5/ElNj55Vl8rBjcfZ/m0OjbV2AJIGhzHyxiTZE0cDVQ12/r45jxtTuwNQWmdjSFyQxlV5DjldI7WLrce3Mm/1POyqnVn9ZjF/yHzNp0nsTU52r85n18o8nHYVnV5hwIRo0qbG4+Uj13hrYXNWBY9+voduARbmjEtkQq9weT+ByyRDXmo36wrW8cCaB3AKJ/ek3MPcQXO1LgmA+iobWxdncXhLMQgw+xgYdm0C/a7ojl62SWh3TpfK0v3F/GNzLu/fPhSHqhJgMWKU/xaXpF1DXlGUVCFERoufXxBCPKYoSroQYuG5XitD3jMsz13OY+seQxUqDw95mJn9Z2pd0kllx+rY+PlRCo+45+gDI7wZdWMS8QNlmwQtvbLqCF/sLODOMQn8algM3ia5BPZitFvIK4oyCXhXCJHU4rkqoBKYI4RYfa7Xy5D3HF9nfs3vN/4egIeGPMSs/rM0rugnQghy9pSz6ctMakrdJwK79wpk9M09CIvx07i6rmtPfjXvrM0ip7yBZQ+MBZAD7wVq7yP5VUKIyS1+vlkI8fmFvFaGvGf58uiX/GnTnxAI5g+Zzx3979C6pFO4nCr71xWy/dscbI1OUKD3yChGXJeIT6C8clYrDTYnPmYDd3y0neggC7PHJhITLE+Wn4vWSygTFUWZpCjKgjbav9RB3djjRp4e9TQKCq/ufJUP9n2gdUmn0Bt0DLoyht88O5JBE2PQ6RQObzrOP/+wme1LcnDYXFqX2CX5mN1TNX+5cQDeJgPT/7aBF5cf1rgqz9AmR/Itnn8BWHX6lI2iKOlAOkBsbOyQvLy8y65B6li+OvoVf9z0RwSCB1Mf5M4Bd2pd0llVlzay+asssneVAeATaGbE9Yn0GhaJIld/aKauyUFBlZWeEX48+dU+rkvpxshE2RCtpVabrmkO5NNltwzuliHfvH2lEOLz5iP56nOdfJXTNZ6rZdA/kPoAdw24S+uSflbR0So2fJZJ2TF3D/uwWD9G35RM915yXbeWnC6VLzIKeHddNn5mA49P7cPIpLZvdd0ZaDYnryhKKu5BoFpRlHdxn5TN+LnXypD3bF9nfs0fNv6hUwS9UAVHthWz+etsGqptgLut8agbkwmMkPPDWlJVwapDJQR5mxgYHcCi3YXMSOnepRuitefqmpuB94DZJ062njiaBxKFEC+e6/Uy5D3fosxF/H7j7xEI7h98P7MHzta6pHNy2F3sWX2MnSuO4bS50OkUBoyPJu0aeTFVR1Bc08TjX+7lQFEtM0fF85sRcQRYut6/i7wYSupQWgb9fYPvI33g2WYBO5aGGhtbF2dzaJP7BuNmbwNDr0mg/7justNlB3DoeC0L12Vz+8g4EsN8aXK4iPDvOg3RZMhLHU7LoL835V7mDJqjdUkXpLygjo2fZ1JwuAqAgDALo25Klvec7UDWHinj/v/bxdX9Ikkfl0hSmK/WJbU5GfJSh7Q4azFPbXiq0wW9EIK8/RVs+iKTquJGALr1CGT0zcmEx/lrXJ0EPzVE+2RrHkvuH0ugt2e3TJAhL3VY32R9w5MbnkQgOlSvmwvhcqkcXF/Etm9yaGpw33O214hIRsxIxDeo60wVdGQOl4pRr+OlFT+yPbeSueOTGN8zzOM+dcmQlzq0b7K+4amNT6EKlXkp87h70N1al3RRbI0OdizLY+/3+ahOgcGoI+WqWAZPlrch7CgcLpUle4/zztosvIx6vrx7lEd1vpQhL3V4pwT9oHncndK5gh6gpszK5q+yyMooBcA7wMTw6xLpPTLKowKlMxNCkFVWT3K4H89+e5DugRaPaIgmQ17qFL7N/pYnNzyJKlTuHnQ381LmaV3SJTmeWc2GzzMpza0FICTalzE3JxPdO1jjyqSWTjRE25ZTyd3jk7hrbKLWJV0yGfJSp7EkewlPbHii0we9UAVHd5Sw+ass6qvcF1PFDwhh5I3JBEf5aFyd1FJ2WT055Q1M7BPBhxtymNw3otM1RLvQkO/cn1ckj3BN4jUAPLHhCd7e8zZApwx6RafQc1gkiSlh7FmTz85leeTuqyDvQCV9R0cx9NoEfAJkp8uOIDHMl8QwX1yqoKSuiel/28C4nmHMG59Mr0jPaj0tj+SlDmNp9lJ+t+F3qEJl7qC5zBs0r1OviGistbPt2xwObihCqAKDWc/gybGkTIqRJ2c7mNomB//aeoxIfy9mpHQj41gVqbFBHfq/PzldI3VKy3KW8fj6x1GFypyBc7gn5Z4O/T/ahagqbmDzV1nk7CkHwNvfxLDpCfQZFYXOg9dxd1bFNU381/tb8DMbmDsuiav6RaLvgCfRZchLnVbLoE8fmM69Kfd2+qAHd6fLjV9knTw5GxTlw6gbkogbIFvodjSqKlh5sIR31mZx74RkxvUKQxUCs6HjNESTIS91astzlvP4+sdxCRezB8zmvsH3eUQQCiHI3FnKlq+zqC1vAqB7z0BG3SSvnO2ITuTj2iNlLPh8L7NGJ3DriFj8vbRviCZDXur0lucu5/F1nhf0AC5H820Il+Zga3AC0GNoBCNmJOIfatG4OulsDhbV8u66LNYeKWPJ/WPpHqjtv5MMeckjrMhdwWPrHvPIoAf3lbM7l+exd00BLqeKzqAwcHw0Q6bKtsYdVXFNExH+Zv53Yy4/Ftdp1hBNhrzkMVoG/V0D7uL+wfd7VNAD1FZY2bY4hx+3FgPutsZDpsYzcHw0eqM8OdsRVTbY+XhTLv/cksewhGDe/PVgDO14Il2GvORRWgb9nf3v5IHUBzwu6AHKjtWx6cuf2hr7hXgxYkYiPdIi5D1nO6hGu5NNmRVM6hvBv7YeIyrQq10aosmQlzzOytyVLFi3AJdwcUf/O3gw9UGPDHohBMcOVLLpy0wqixoAec/ZzmLJ3uO8ueYoAPdemcy1A7u12XvJkJc80qq8VSxYuwCncDKr/yzmp873yKAH9zK+w5uPs21xNg01dqC5TcINyQR3k20SOiohBD/8WEZ2eQN3jklg3ZEy0uKDWr0hmgx5yWOtzlvNo2sf7RJBD+CwudjzXT4ZK/Jw2FwoCvQZ3Y1h02WbhI5OVQX3fbqLLVkV/GZEHL8dFU+wj6lV9i1DXvJopwR9v1nMH+LZQQ/uNgnbl+RwYH1zmwSTjpTJsod9Z5BZWs9767LpHmTh/ok9KK+3Eep7eQO0DHnJ432X9x2PrH0Ep3Ays99MHhrykMcHPZzZJsHib2LYtQn0HS3bJHQG5fU2Jr2ylgcm9mDW6IRL3o8MealLaBn0v+37Wx5Oe7hLBD1AUWY1m77IpCSnuU1CpDcjb0gifqC8wXhHV2N1UG9zXtYFVTLkpS7ju2Pf8cgP7qC/ve/tPJL2SJcJOSEEWRllbP46i9oyK+C+wfiom5KJiJdtEjyZDHmpS1lzbA0Pr30Yp+rktr638Wjao10m6AFcTnebhB1Lck/eYDw5LZwRM5IICJNtEjyRDHmpy+nqQQ9gszrJWJ7HnjX5uBwqOr3CgHHRpE2Lx8tXtknwJDLkpS7p+2Pf89Dah3CqTq5JvIY/jfwTXgYvrctqd3WVTWxdnO1ukyDA5KVnwIRoUibGyrD3EDLkpS5rXcE6Hln7CFanlb4hfXl9wutE+kRqXZYmyvLr2PxVFvkHKwEwmPUMGNedlEmxePu3znptSRsy5KUu7UjVEe5fcz+F9YWEeIXw6oRXGRw+WOuyNFOcXcP2JbkcO1ABgMGoo98V3Rl8Vay8oKqTareQVxQlvflhkhDisebnbgaqgVQhxIvner0MeamtVDdV88jaR9havBWDzsBTw5/ipp43aV2Wpkpya9mxNJfcve419nqDjr6joxg8JQ6/4K43rdWZtUvIK4oyCcgWQmQrivIZ8C5QCSQKIT5vHgB2CCEyfm4fMuSltuRUnby842X+eeifAPyq169YMGwBRl3Xnpcuy69j59JcsnaVAaDTK/QeFcWQKXHypiWdRHuFfDqAEGKhoigvAFlAErBKCLG6eRA459G8DHmpPXx19Cue3fIsDtXB0MihvDTuJYK9grUuS3MVRfXsXJbH0R0lIEDRKfQaEcmQq+MIDPfWujzpHNp9Tl5RlFXAY8Ac4F0hREZzyE8+MY3TYtt0IB0gNjZ2SF5eXqvUIEnnsqdsDw9+/yDl1nK6+XTjjSvfoFdwL63L6hCqihvYuTyPI9tKEKpAUaDHsAjSpsYTFCk7XnZEFxryrdLoQlGUVCDjXNMyLQkhFgoh0oQQaWFhYa1RgiSd16CwQXx6zacMCB1AUUMRty27jRW5K7Quq0MIivRh0sy+3Pr0cPqMjkJRFI5sLeFfT29lxXv7qSis17pE6RKd90i+xYnVlrKFEKtbbLPgxJRM87TNiemam3HPz8vpGqnDsLlsPLP5GRZnLQYgfWA696Tcg06Rzb1OqC23krHyGIc2FaE63RmRmBJG2rR4wmL9NK5OgnZeXSOEWNj8eBLuE69pzfP0C4DV8sSr1NEIIfjnoX/y0o6XUIXK+OjxPD/2eXxN7X9D5o6svqqJjJXHOLihCJdDBdw3LkmblkBEguyNo6X2XF3zGe5gDwZ+0XwEnw5k4z6KX3iufciQl7S0uWgzj6x9hFp7LYkBibxx5RvE+cdpXVaH01BjY9eqYxxYV4jT7g772L7BpE2LJyo5UOPquiZ5MZQkXaD82nzu//5+Mqsz8TP58dcr/sro7qO1LqtDstbZ2b06n30/FOCwuQDo3iuIodPi6dYzsMv1CtKSDHlJuggNjgaeWP8Ea/LXoFN0PDTkIW7ve7sMrZ/RVO9gz5p89q7Jx97kDvuo5ACGTksguk+Q/HtrBzLkJekiqULlnT3v8PaetwG4NvFa/jjyj12ywdmFsjU62Pt9AXu+y8fW6AQgIsGftGnxxPUPkWHfhmTIS9IlWp23mic2PIHVaaVfSD9em/Bal21wdqHsVif71hawe3U+TfXufvZhsX6kTYsnYWAoik6GfWuTIS9Jl+H0BmevTXiNlPAUrcvq8Bw2F/vXFbJr1TGstXYAQrr7kjYtnqTBYTLsW5EMeUm6TKc3OPv9iN9zY48btS6rU3DaXRzYUMSuFXk01LjDPijSm7Rr4kkeEoFOhv1lkyEvSa3g9AZnv+79ax4d+miXb3B2oZwOF4c3HWfnijzqK20ABEX5MOzaBHlkf5lkyEtSKzq9wdnL414myCtI67I6DZdT5cctxexYmktdZRMAId19GHZtIgkpofIE7SWQIS9Jraxlg7Puvt15fcLrssHZRXI5VQ5tOs7OZbnUV7mP7ENjfBk2PZH4AXI1zsWQIS9JbaCkoYT5P8xnX/k+LAYLz45+linxU7Quq9NxOlwc3HCcnctzaWyesw+P82PY9ERi+wXLsL8AMuQlqY3IBmetx2l3cWB9ETtX5J1cjROR4M/w6YnyoqrzkCEvSW1INjhrXQ67i/1rC8lYkXdynX1UcgDDpicS3Uue+zgbGfKS1A42FW3i0bWPygZnrcTe5HSH/co8bA3uK2i79wxk2PREuvWQjdBakiEvSe1ENjhrfXark73fF7B79bGT7RKiewcx/LpEIhMDNK6uY5AhL0ntSDY4axu2Rgd7vstnz3c/NUKL7RfMsGsTu3w/exnyktTOZIOzttPU4GD36mPsXfNTi+P4ASEMm57YZe9UJUNekjTSssFZ35C+PDv6WXoG9dS6LI9grbeze1U+e7/PP3nzkoRBoQybnkBodNcKexnykqShlg3O9Iqe/+rzX8wbNE+uvmkljbV2dq06xv4fCnA235YwKTWModcmENKta/wdy5CXJI3V2mt5M+NN/nPkP6hCJcwSxiNpjzA1Yaqcq28lDTU2dq04xv51hbicKijQY0g4Q69NICjSR+vy2pQMeUnqIA5WHOTPW/7M3vK9AAyPHM4Tw58gMTBR48o8R32VjYwVeRzYUIjqFCgK9BgWwdBpCQRGeGtdXpuQIS9JHYgqVL7O/JpXd75Kta0ag2Lgtn63MXfgXLyNnhlCWqirbGLn8jwObSxCdQkUnUKvEZGkTY0nIMyidXmtSoa8JHVA1U3VvL7rdb448gUCQaRPJAuGLmBS7CQ5hdOKasut7FyWy6HNxQhVoNMp9B4VxZCpcfiHeEbYy5CXpA5sX9k+ntv6HAcrDgIwuttofjf8d/Jq2VZWU9bIjiW5/Li1GCFAp1foM7obaVPj8A3q3EtbZchLUgfnUl18fuRzXt/1OnX2Oow6I7P6z+KuAXdhMXjG0WZHUV3SyPalORzZVgIC9AYd/cd1J3VKHN7+Jq3LuyQy5CWpk6iwVvDqzldZlLUIgO6+3Xl82OOMjxmvbWEeqPJ4A9u/zSFzZykABrOeQVdGM3hyLGbvznW3LxnyktTJ7CrdxXNbnuNI1REAxkWP4/FhjxPtF61xZZ6nLL+ObYuzyd1XAYDZ20DK5FgGTojG5GXQuLoLI0Nekjohp+rk08Of8rfdf6PB0YBZb+auAXcxq/8szHqz1uV5nOLsGrYsyqbwxyoALH5GhlwdT78rumEw6jWu7txkyEtSJ1bWWMbLO19mSfYSAGL9Yvnd8N8xpvsYjSvzTPmHK9m6KJuSnFoAfIPMpE2Lp/eoKPT6jnkzmHYLeUVR0psfJgkhHmt+7gUhxGOKoqQLIRae6/Uy5CXp520v3s6ft/yZrJosACbFTmLB0AVE+UZpXJnnEUKQu6+CrYuyqSisB8A/zMKwaxPoMTQCna5jLXFtl5BXFGUSkC2EyFYU5TPgXSHEakVRqoBKYI4QYvW59iFDXpLOzaE6+OTgJ7y15y2sTisWg4X0gen8tu9vMeo718nCzkCogsyMUrZ9k0N1SSMAwd18GD49kYSU0A5zPUN7hXw6gBBioaIoLwBZzY9vFkJ8fiH7kCEvSRemuKGYv27/KyvzVgKQEJDAk8OfZHjUcI0r80yqS+XwlmK2L8mhvtIGuG82PnxGIjF9tL/ZeLvPySuKsgp4TAiRoSjKAiADSBVCvHiWbdOBdIDY2NgheXl5rVKDJHUFmwo38fy258mtzQVgavxUHk57mAifCG0L81Auh8qBDUXsWJZ78mbj3XoEMnxGIt2StbslYbuGvKIoqcAtJ+bkWzz/ArDqXFM28kheki6e3WXn4wMfs3DvQppcTXgbvJmXMo//6vNfGHVyCqctOGwu9v1QQMaKvJO3JIztF8KIGdrcuKTVQr7FidWWslsGt6IoC04csTdvXymE+Lz5iL76XCdfZchL0qUrrC/kxW0vsiZ/DQDJgck8OfxJ0iLP+/++dIlsVie7Vx9jz+r8k3epShocxrDpiQR3a7/2xu26uuZEiDefiK3EPQhUK4ryLu6TsRk/93oZ8pJ0+dYVrOP5rc9TUF8AwPTE6TyU9hChllCNK9OeEII6Rx1ljWWUNpZSbi3HqTpRhYqKihACIQQqKqpw/6wKFcGZzwvET9tYFcSuYDgQjOLSIRSBmlSFY3ARLv+mU7Y/4/XN36+MuZIJsRMu6c/VnqtrPsMd7MHAL5pX16Q3P5d4tjn5lmTIS1LraHI28eH+D/lg3wfYVTu+Rl/uHXwvt/S6BYOuc1zFebEaHA2UNpa6A9xaekqQlzaWUmYto6yxjCZXU5vV4G33Z0jBFHqXjkQv9LgUF4fDN5PRfSUN5ppzvnZeyjzuHnT3Jb2vvBhKkrqo/Np8nt/2POsL1wPQO7g3d/a/E3+zP94Gb7wMXnjpvbAYLHgZvPA2eGPQGTRfLdKS1Wk9Gdhl1rMHd2ljKY3Oxgvan8VgIcI7gjDvMEK9QjEbzOgUHQoKiqKgQ+f+3vycTtGdfP7E41OeV3To0IHCyW2oM+LaHozrRx8QCugFpoENeKU1YPDhrPvtHdybPiF9LunvSIa8JHVhQgjW5K/hhW0vcLzh+Hm31yt6vAzNwa/3Ohn+XgavU563GCwnB4cT3730XliMFiz6U5+36C1YjD/tz6AzYHPZKGssOxncJx63PBIvayyjzlF3QX9Os95MuHc4YZYwwrzDCLOEuX/2DiPc0vzdOxwfY/vNlVceb2DbN9lkZZQBYDTrGTQxhpTJsZgtrfeJSoa8JElYnVb+fuDv7C/fj9Vlxeq00uRsosnZdPKx1WnFKZxtXotBZ8CpXtj7GHVGwr3DCbWEnhLiJx6fCHI/o1+H+gTSUtmxOrYuziZv/09N0AZfFcvACTEYzZffF0eGvCRJF8yhOs4IfqvTSpOrCavD/b3J2USjs9E9SLR4/uS2p73+9N8JBAbFQIgl5JzBHW4JJ8Ac0GHD+2Idz6xmy6Jsio5WA2DxNzHk6jj6jyNGm1wAAAvqSURBVO2O3njpfXFkyEuS1GEIIbC5bJj0Jvf8dRcjhKDgUBVbFmVRmueeivINMjPyhiR6Dou8pH1eaMh75il3SZI6FEVR8DJ07tvtXQ5FUYjpG0x0nyBy9pSzdXE2lUUN1FW23aqfE2TIS5IktRNFUUhMCSNhYCiZGaXED2j76xhkyEuSJLUzRafQI619eg11vckxSZL+v737h20kq+MA/n0W11Bwk+yh3UNIoIk49iTuCjuhpCDja2BTnDxJSRUbRHUSiolouAIFR0gHQkjYW6GtElsUETTnCQ0V2PMKtrjVSRmh0+pyKy7eOQqIdMiPwp5Zj//FTuzY8+b7kaxdP4/Hb15mfvObN8/PlCAM8kREGmOQJyLSGIM8EZHGGOSJiDTGIE9EpDEGeSIijS18WgMhxL8AXPdHXl8B8OkMqxN3bI8X2BZRbI8oHdrja0qpL1+10MKD/E0IIZqTzN2QFGyPF9gWUWyPqCS1B7triIg0xiBPRKSxuAf5yqIrsGTYHi+wLaLYHlGJaY9Y98kTEdF4cc/kKcGEEHs9/88JIazrlBHpLLZTDQshcgB8AGml1OGi6zNvQoh8979rSqlit2ygDSYtizshhAUgC+BQCJEGAKWUI4Qwg+eTlCml5O3Xfra622YCgFKq1i1L8r4RbJOplKr0lSWuPWKZyfce1AD83gNYR92A5nR3WLObiQ60waRlC9qMedpB58AEAA+ANUWZDva7wd2cZj/Qcd/oboPX3SYv6e0BxDTIQ9+DdRQTL7bR6z5PbGDrZuBOT5EBoNXz/M4UZbHWzTwbAKCUOuxemSR23+gqdf812R7xDfLaHazjKKUqwWUngDSAJhIc2ACsLroCS2QDwJ1uJhrcZ0jsvtEN6p4Q4jlebFti2wOIb5BPpO7lo9ShH/m6hmTxQCf7CgK/AeBiijIdXAT7RDezTywhhIHO3/kAwEMhhLngKi1cXG+86nqwXsUKbrpidBtMWhZXZvfAXQWw2j3xHQEIvqJuAghOApOWxdkFOl0LQGef2EBy9w0AyAM4UEr5QggPQHAjNantEdsgP+qg1pYQIt8zAsBCQgNbz+iRPDoHIpRSUgix3m0Xvyernags5mroBDKg0x4NdIJ+4vaNfkqpWnc/cZDg9ohlkB91UOuqu50lIUQRnUzDTnhgQ/ceRaXv+bBlriyLM6WUJ4Twu900d3oSgUTuG0qpQyHEXjeLX+0ZQpnI9gD4jVciIq3xxisRkcYY5ImINMYgT0SkMQZ5IiKNMcgTEWmMQZ6ISGMM8kREGmOQJyLSGIM8EZHGGOSJiDTGIE9EpLFYTlC2TFzX/WoqlXq/3W7fByAWXR8iGkulUqkn7Xb7rUwm83TRlbkNDPI3lEql3r9379437t69K1IpXhgRLbN2uy3Oz8+/+dFHH/1ta2tr8+Tk5Mmi6zRvjEo31G6379+9e/cLDPBEyy+VSuHVV19NvfTSS18BUNza2vrWous0b4xMNxf7DN73fQghZvIgWnapVCrYV/8D4DsLrs7cxTs60UwcHx9DKTXR4+zsbOzrRDHyOYAvLroS88Ygr4lCoXCt9/m+j9XV1asXBCClhO/74fNKpYKVlRXUarWR63YcJ6yfbdvXrucyKhaLyGQyyGQyA23gOA5WVlaGviebzSKbzaJYLIblKysrYRvZth1p57gb104BKWWkPSbhOM7A/lSpVEZ+RlLxxmvM+b6PYrGI4+NjlMvlqd9/fHyMfD4/0bLNZjOyrGma2N7eRi6XG7p8sO7gADZNE7ZtQ0qJdDo9dV2XieM48H0frusCwEBQrlarsCwrsq2FQgGZTAalUgkA4HleuPzq6mr49/M8D5ubm+G64+yqdroJy7JgWdbI12u12sh9M0mYycecYRgol8swTXPq906TxQ8jpUQmk7lyuXQ6HdbP87xr1XXZ9AcrwzAizz3Pw87OThi4g6ua/pPkMKZpwrIsLTLSq9ppno6Ojm7ts5YZM/kE68/ipZTwPA+5XA6Hh4fI5/PhQSmlxPr6euT9jUYjzEr79Z9ApJRhd82sD/Q3/vDGTNcXePyDxyNfy+VyODg4QCaTQaFQiLSj4zjIZrOwLCvsgmg2m2Ozzn4bGxtoNBozzUR/98O/zGxdvX78+++OfG1cOxUKhfBqplQqQUqJQqGAZrOJ09NTeJ4XXgE2m00UCgXU63UAnSslKSWOjo6wv7+Pzc1NmKYJ3/dRKBRQLBbhOA5s28bDhw9v9eSybJjJz9h79Q/x9Z/+OXw8fvoZHj/9LFL2Xv1DAMC3f+GEZd//7V8BAPt//Edk2Wf/vpxJvXq7BoDhl82O44RdC41GI3JgNJvNgS4WKeXIbNRxnEiASqfTcF0X9Xp9oC5x5bouSqUSqtVqpG846KoxDAOGYUBKGXmf7/uwbXvsVZBOQWlYO1UqFaytraFer4eBu9VqoVwuw7IsNJvNgbKzszNUq9WBfbdSqaBQKKBarSKbzQLonDTW19dRrVa1asvrYCY/Y+9kX8M72dcGyv/5y+8NlP39Z4OZ3cHbb+Lg7TdvVIdisQjP87CxsYG9vT1IKbG7uxvp4x3WF99oNLC3tzfRZ/i+Hwnwvu/D87zwRNBqtQbeYxgGbNtGrVab+HMmMS7jnregX7g3YAc3mwNBthkEOMMwUK1WxwZ5KSU2NjZmWtdxGfe89beT67oDN02DK8U7d+6EV4K9Zf37W+Ds7Gzqm7ZJwkxeQ0HWFATSdDoNy7IGgk+/4MAJMvQgAx3Wj96b9QOdk0bwvL+rplarhet2XVeLPvmgawuIXiVJKZHL5VAul1Eul3F6eoparQbDMJDL5VCpVK5ct+d5ODo60uKm4ah2ymQyV+6Pk1pbWwvXdXFxMZN16oSZvAZs24bnebBtG6VSaWgQ3d/fh23bsCwLlUoF29vbkdellGi1WuFoiF79NwyllOHN3lqthnq9jlarFS7jOE6k/9myLOzu7gLojCLRIXgBnT7l4IqlWq0C6GTtOzs74TKGYcA0TXieh1KpFA6hbLVakb9Tq9Uauj4dDNuufD4P27aRzWZhGAb29/evvf58Po/NzU3U63X4vh+5Aspms9cemKCNSb8Ew8fwR7PZVHGRy+WU67qqXC4PvFYul1W9Xh/6vmHLjzPt8kS3rdlsqgcPHvz6wYMHP1FLEEfm+WAmnyBBNj9s/PXZ2dnQ8fLTDrO86bBMIpot9sknSDqdRrlcHjraYNRQyP6ul6tMO1SQiOaLmXzCTBuAp+0/Z4AnWi7M5ImINMYgT0SkMQZ5IiKNMcgT3dDa2trI14ZNh0t0m3jjVQPBZExAZ5hk783SYrEYfnM1nU6Ho2hWVlawvb0dfkkl6ZM4zctV0+ESzRuDfMyNm687ifOXE1EUg3zMjZqvO5i/vPeHRCaZvzyOUw58cP/1uaz39ScfTLV8MDVuMMtk8IMpwVQHvdPmnp6e8sqJbgWD/Cz9/OU5rfezkS+Nmq97GeYvTxrTNMO5WTKZzMA3iFutFur1OorFIr80RreGQV4DruvCcRyUSiW4rjvwM4C+72N3dxee543skolzVjltxj1Ph4eHuLi4GDpnfv9UukS3gUF+lsZk3PPWP1/3+vr6wucvTwLf98MT5OHhIUzTxN7enhY/3Ud6YJCPOSllZDrbQO/85Vf9UHcwfzlvvE6uVqvh6OgInueF0+RalgXbtsNfOiJaBkIpteg6xJrrumqSH7OeFyklisViZL7u3huswRDKYP7yoM+4fwjlqHnoiXTkui7efffd3wB4enJy8qtF12eemMnHXDqdHps5jppd8vnz5/OqEhEtEX7jlYhIYwzyREQaY5AnItIYg/zNqXa7veg6ENGE2u02kjTghEH+hlKp1JNPPvnkfwz0RMuv3W7j/Py8fXl5+emi63JbOLrmhtrt9lvPnj2rf/zxx/eFEIuuDhGNoZTC5eVl69GjR48AvAzg2aLrNG8M8jeUyWSeAnh9a2srA+BHi64PEU3kS+gE+D8tuiLzxi9DzdDW1tYrAFYBMKUnWm6fAzg/OTn576IrMm8M8kREGuONVyIijTHIExFpjEGeiEhj/weOynLK/uYBEQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure()\n",
    "plt.rc('text', usetex=True)\n",
    "# plt.plot(itrs,np.log((1-sigma)**np.asarray(itrs)),label='1-$\\mu/L$',LineWidth=1)\n",
    "plt.plot(itrs,np.log10(10*(1-1/alpha_data/2)**np.asarray(itrs)),label='1-$\\sqrt{\\mu/L}$/3',LineWidth=1,linestyle='dashed')\n",
    "plt.plot(itrs,np.log10(dis_sgd),label='SGD',LineWidth=2)\n",
    "plt.plot(itrs,np.log10(dis_hhb),label='SAGD',LineWidth=2)\n",
    "plt.plot(itrs,np.log10(dis_jain),label='Jain',LineWidth=2)\n",
    "plt.plot(itrs,np.log10(dis_sch),label='Schmidt',LineWidth=2)\n",
    "lgd = plt.legend(loc='upper center', bbox_to_anchor=(0.5, -0.1), fancybox=True, shadow=True,ncol=3)\n",
    "fig.savefig('accelerated_uniform.pdf', format = 'pdf', bbox_extra_artists=(lgd,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure()\n",
    "#from matplotlib import rcParams\n",
    "#rcParams['text.usetex'] = True\n",
    "plt.rc('text', usetex=True)\n",
    "# plt.plot(itrs,np.log((1-sigma)**np.asarray(itrs)),label='1-$\\mu/L$',LineWidth=1)\n",
    "plt.plot(itrs,np.log10(100*(1-np.sqrt(sigma)/3)**np.asarray(itrs)),label='1-$\\sqrt{\\mu/L}$/4',LineWidth=1,linestyle='dashed')\n",
    "plt.plot(itrs,np.log10(dis_sgd),label='SGD',LineWidth=2)\n",
    "plt.plot(itrs,np.log10(dis_hhb),label='SAGD',LineWidth=2)\n",
    "plt.plot(itrs,np.log10(dis_jain),label='Jain',LineWidth=2)\n",
    "plt.plot(itrs,np.log10(dis_sch),label='Schmidt',LineWidth=2)\n",
    "lgd = plt.legend(loc='upper center', bbox_to_anchor=(0.5, -0.1), fancybox=True, shadow=True,ncol=3)\n",
    "fig.savefig('accelerated_gaussian.pdf', format = 'pdf', bbox_extra_artists=(lgd,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f13f37ea5c0>]"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(itrs,np.log10(dis_sgd),label='SGD',LineWidth=2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "20"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(dis_sgd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0.04002807701556705,\n",
       " 4.4037635507449156e-07,\n",
       " 1.0859810875473527e-13,\n",
       " 6.930830731420634e-21,\n",
       " 4.147682728232351e-26,\n",
       " 1.1093356479670479e-31,\n",
       " 1.1093356479670479e-31,\n",
       " 0.0,\n",
       " 0.0,\n",
       " 0.0]"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dis_jain"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "colab": {
   "collapsed_sections": [],
   "name": "heavyball.ipynb",
   "provenance": [],
   "version": "0.3.2"
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

